Equation of state of isospin asymmetric QCD with small baryon chemical potentials

We extend our measurement of the equation of state of isospin asymmetric QCD to small baryon and strangeness chemical potentials, using the leading order Taylor expansion coefficients computed directly at non-zero isospin chemical potentials. Extrapolating the fully connected contributions to vanishing pion sources is particularly challenging, which we overcome by using information from isospin chemical potential derivatives evaluated numerically. Using the Taylor coefficients, we present, amongst others, first results for the equation of state along the electric charge chemical potential axis, which is potentially of relevance for the evolution of the early Universe at large lepton flavour asymmetries.

==> anc/24x6_dc2i2_vs_N_T124_M68_pgf.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{169,169,169}
\definecolor{cd1}{RGB}{139,0,0}
\definecolor{cd2}{RGB}{0,0,128}
\definecolor{cd3}{RGB}{255,69,0}



\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$N$},
                     xlabel shift = -1 pt,
                     ylabel={$\langle\delta_{c^{(2)}_{LL}}\rangle/\langle c^{(2)}_{LL}(\lambda) \rangle$},
                     ylabel shift = -1 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     %xmin=-0.000003,
                     %xmax=0.000015,
                     ymin=-0.4,
                     ymax=0.0,
                     %ytick distance={0.3},
                     thick,
                     axis on top=true,
                     legend cell align={left},
                     legend style={at={(rel axis cs:0.99,0.65)},anchor=east,draw=none,fill=none}]
            
            \pgfplotstableread{./dc2i2_24x6_vsN.dat}\mydataone;
                  
            
            \addplot[only marks, cd2, mark=o, thin, error bars/.cd, y dir=both,y explicit]
                     table[x index=0,y index=1,y error index=2] {\mydataone};
                     
            \draw (rel axis cs:0.5,0.20) node[right,align=center] {$\mu_I/m_\pi=0.5$\\[2pt]$T=124$ MeV\\[2pt]$a\lambda=0.0006$};
            


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/24x8_c2b_vs_lam_T132_M104_pgf.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{169,169,169}
\definecolor{cd1}{RGB}{139,0,0}
\definecolor{cd2}{RGB}{0,0,128}
\definecolor{cd3}{RGB}{255,69,0}



\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\lambda/m_{ud}$},
                     xlabel shift = -1 pt,
                     ylabel={$\chi_2^L/m_\pi^2$},
                     ylabel shift = -1 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=-0.05,
                     %xmax=1.7,
                     ymin=-2,
                     ymax=10,
                     %ytick distance={0.3},
                     thick,
                     axis on top=true,
                     legend cell align={left},
                     legend style={at={(rel axis cs:0.5,0.12)},anchor=east,draw=none,fill=none}]
            
            \pgfplotstableread{../data_taylor/c2b_limp_vs_lam_24x8.dat}\mydatathree;
            \pgfplotstableread{../data_taylor/c2b_vs_lam_24x8.dat}\mydatafive;
                  
                  
            \addplot[dashed, ccpt, domain=-2.0:10.0, forget plot] (0.0,x); 
            
            \addplot[only marks, cd2, mark=o, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{2}/0.0029243362019275,y expr=\thisrowno{3}*(8^2)*(132.0^2)/(135^2),y error expr=\thisrowno{4}*(8^2)*(132.0^2)/(135^2)] {\mydatathree};
            
            \addplot[only marks, cd1, mark=square, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{2}/0.0029243362019275,y expr=\thisrowno{3}*(8^2)*(132.0^2)/(135^2),y error expr=\thisrowno{4}*(8^2)*(132.0^2)/(135^2)] {\mydatafive};
            
            \legend{standard impr.,unimproved}
            
            \draw (rel axis cs:0.1,0.85) node[right,align=center] {$\mu_I/m_\pi=0.77$\\[2pt]$T=132$ MeV};
            


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/c2b_24x8_mcomp_T123.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
%\definecolor{ccpta}{RGB}{176,48,96}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{180,180,180}

\definecolor{cdata2}{RGB}{0,100,192}
\definecolor{cdata3}{RGB}{0,200,255}

\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}

\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$\chi_2^L/m_\pi^2$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=1.0,
                     ymin=-1.0,
                     ymax=10.0,
                     ytick distance=2.0,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.27,0.88)},anchor=north,draw=none,font=\footnotesize}]
                       
            \addplot[dashed, black, domain=0.0:1.0, forget plot] (x,0.0);
            
            \addplot[dashed, cunst, domain=-1.0:10.0, forget plot] (0.5,x);
            
            \addplot[only marks, ccpt, mark=o, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0}-0.01,y expr=\thisrowno{1},y error expr=\thisrowno{2}] {./c2b_final_standard_24x8_T123.dat};
            
            \addlegendentry{standard impr.}
            
            \addplot[only marks, cdata, mark=*, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0}+0.01,y expr=\thisrowno{1},y error expr=\thisrowno{2}] {./c2b_final_dimp_24x8_T123.dat};
            
            \addlegendentry{density impr.}
            
            \draw (rel axis cs:0.05,0.92) node[right,align=center] {$T=123$ MeV};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/c2b_24x8_mcomp_T147.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
%\definecolor{ccpta}{RGB}{176,48,96}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{180,180,180}

\definecolor{cdata2}{RGB}{0,100,192}
\definecolor{cdata3}{RGB}{0,200,255}

\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}

\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$\chi_2^L/m_\pi^2$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=1.0,
                     ymin=-1.0,
                     ymax=10.0,
                     ytick distance=2.0,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.27,0.88)},anchor=north,draw=none,font=\footnotesize}]
                       
            \addplot[dashed, black, domain=0.0:1.0, forget plot] (x,0.0);
            
            \addplot[dashed, cunst, domain=-1.0:10.0, forget plot] (0.5,x);
            
            \addplot[only marks, ccpt, mark=o, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0}-0.01,y expr=\thisrowno{1},y error expr=\thisrowno{2}] {../data_c2b/c2b_final_standard_24x8_T147.dat};
            
            \addlegendentry{standard impr.}
            
            \addplot[only marks, cdata, mark=*, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0}+0.01,y expr=\thisrowno{1},y error expr=\thisrowno{2}] {../data_c2b/c2b_final_dimp_24x8_T147.dat};
            
            \addlegendentry{density impr.}
            
            \draw (rel axis cs:0.05,0.92) node[right,align=center] {$T=147$ MeV};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/c2b_24x8_spline_3T.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
%\definecolor{ccpta}{RGB}{176,48,96}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{180,180,180}

\definecolor{cdata2}{RGB}{0,100,192}
\definecolor{cdata3}{RGB}{0,200,255}

\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}

\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$\chi_2^L/m_\pi^2$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=1.0,
                     ymin=-1.0,
                     ymax=7.0,
                     ytick distance=1.0,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.27,0.97)},anchor=north,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{./c2b_final_full_spline_24x8_T123.dat}\mydataone;
            
            \pgfplotstableread{./c2b_final_full_spline_24x8_T147.dat}\mydatatwo;
            
            \pgfplotstableread{./c2b_final_full_spline_24x8_T163.dat}\mydatathree;
                       
            \addplot[dashed, black, domain=0.0:1.0, forget plot] (x,0.0);
            
            
            \addplot+[name path=C, no markers, solid, ccpt, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydataone};
            
            \addplot+[name path=D, no markers, solid, ccpt, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydataone};

            \addplot[ccpt, opacity=0.4, forget plot] fill between[of=C and D];
            
            
            \addplot+[name path=A, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatatwo};
            
            \addplot+[name path=B, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatatwo};

            \addplot[cdata, opacity=0.4, forget plot] fill between[of=A and B];
            
            
            \addplot+[name path=E, no markers, solid, adata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatathree};
            
            \addplot+[name path=F, no markers, solid, adata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatathree};

            \addplot[adata, opacity=0.4, forget plot] fill between[of=E and F];
            
            
            \addplot[only marks, ccpt, mark=*, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0}-0.01,y expr=\thisrowno{1},y error expr=\thisrowno{2}] {./c2b_final_full_24x8_T123.dat};
            
            \addlegendentry{\hspace*{1mm}$T=123$ MeV}            
            
            \addplot[only marks, cdata, mark=*, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0},y expr=\thisrowno{1},y error expr=\thisrowno{2}] {./c2b_final_full_24x8_T147.dat};
            
            \addlegendentry{\hspace*{1mm}$T=147$ MeV}            
            
            \addplot[only marks, adata, mark=*, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0}+0.01,y expr=\thisrowno{1},y error expr=\thisrowno{2}] {./c2b_final_full_24x8_T163.dat};
            
            \addlegendentry{\hspace*{1mm}$T=163$ MeV}


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/c2b_final_dimp_24x8_T123.dat <==
0.125926 0.156699 0.129904
0.251852 0.339983 0.432465
0.377778 0.348973 0.303473
0.503704 1.62159 1.13618
0.62963 2.33865 1.28504
0.762963 1.87699 1.50255
0.881481 1.52927 1.48527


==> anc/c2b_final_dimp_24x8_T147.dat <==
0.125926 1.04385 0.0962025
0.251852 0.927411 0.108135
0.377778 0.933476 0.152887
0.503704 1.23614 2.80833
0.62963 1.9733 2.79884
0.762963 2.54177 0.54231
0.881481 2.86432 0.690415


==> anc/c2b_final_full_24x8_T123.dat <==
0.125926 0.156699 0.129904
0.251852 0.339983 0.432465
0.377778 0.348973 0.303473
0.503704 1.62159 1.13618
0.62963 2.33865 1.28504
0.762963 1.87699 1.50255
0.881481 1.52927 1.48527


==> anc/c2b_final_full_24x8_T147.dat <==
0.125926 1.04385 0.0962025
0.251852 0.927411 0.108135
0.377778 0.933476 0.152887
0.503704 1.23614 2.80833
0.62963 1.9733 2.79884
0.762963 2.54177 0.54231
0.881481 2.86432 0.690415


==> anc/c2b_final_full_24x8_T163.dat <==
0.125926 2.03165 0.198394
0.251852 2.21714 0.104816
0.377778 2.09044 0.288432
0.503704 2.29582 0.20687
0.62963 2.20383 0.228759
0.762963 2.68556 0.264757
0.881481 3.51052 0.537368


==> anc/c2b_final_full_spline_24x8_T123.dat <==
0 0.402578 0.0851029 0.0195171 0.0158189
0.00740741 0.401884 0.0849383 0.0194513 0.0157531
0.0148148 0.399859 0.0848285 0.0192647 0.015561
0.0222222 0.396585 0.0843347 0.018963 0.0152428
0.0296296 0.392148 0.0833471 0.0185514 0.0148203
0.037037 0.386631 0.0830178 0.0180357 0.0142881
0.0444444 0.380117 0.0809328 0.0174266 0.0136571
0.0518519 0.372691 0.0790123 0.0167298 0.0129383
0.0592593 0.364437 0.0771468 0.0159451 0.0119232
0.0666667 0.355438 0.0747325 0.015144 0.0109355
0.0740741 0.345779 0.0720439 0.0146776 0.0103868
0.0814815 0.335543 0.069465 0.0138875 0.00980521
0.0888889 0.324814 0.0672702 0.013284 0.00919616
0.0962963 0.313675 0.0642524 0.0126584 0.00816461
0.103704 0.302212 0.06107 0.0113745 0.00710014
0.111111 0.290507 0.0593141 0.0100466 0.00648011
0.118519 0.278645 0.0561866 0.00938272 0.00565158
0.125926 0.266709 0.0540631 0.00889438 0.00512538
0.133333 0.254784 0.0516927 0.00992044 0.00526694
0.140741 0.242952 0.0496132 0.00932785 0.00445432
0.148148 0.231299 0.0477586 0.00873525 0.00268422
0.155556 0.219908 0.0462661 0.00813717 0.00223813
0.162963 0.208863 0.04507 0.00753361 0.00271989
0.17037 0.198247 0.0437641 0.00628258 0.0039561
0.177778 0.188145 0.0435336 0.00655144 0.00521427
0.185185 0.17864 0.0432867 0.00752812 0.00640878
0.192593 0.169817 0.043775 0.00840604 0.00814266
0.2 0.161758 0.0440274 0.0100576 0.00949794
0.207407 0.154549 0.0451303 0.0119616 0.0107051
0.214815 0.148273 0.0478738 0.0131742 0.0114239
0.222222 0.143014 0.049679 0.01431 0.011358
0.22963 0.138855 0.0517531 0.015358 0.0120055
0.237037 0.135881 0.0543374 0.0163182 0.0127188
0.244444 0.134175 0.0565706 0.0171687 0.0133498
0.251852 0.133822 0.0594239 0.017915 0.0138875
0.259259 0.134905 0.062332 0.018546 0.014332
0.266667 0.137508 0.0651852 0.0190453 0.0146722
0.274074 0.141715 0.0678189 0.0194129 0.0149026
0.281481 0.147609 0.0702332 0.0196379 0.0150123
0.288889 0.155276 0.0741838 0.0197147 0.0150069
0.296296 0.164798 0.0767078 0.0196324 0.0148697
0.303704 0.176259 0.0800549 0.01938 0.0145898
0.311111 0.189744 0.0821399 0.018716 0.014107
0.318519 0.205336 0.0841701 0.0176406 0.0133224
0.325926 0.223119 0.0868038 0.0163237 0.0124993
0.333333 0.243177 0.0892181 0.0145405 0.0113855
0.340741 0.265594 0.0920165 0.0119945 0.0104801
0.348148 0.290453 0.0947051 0.0090535 0.00822497
0.355556 0.31784 0.0962963 0.00655144 0.00689712
0.362963 0.347836 0.0980521 0.00650754 0.00671056
0.37037 0.380527 0.100137 0.00605213 0.00649108
0.377778 0.415996 0.101619 0.00678189 0.00690261
0.385185 0.454351 0.103539 0.00927846 0.00853772
0.392593 0.495876 0.104966 0.0130864 0.0102826
0.4 0.541009 0.106228 0.0199177 0.0144088
0.407407 0.59022 0.111276 0.0287956 0.0194403
0.414815 0.643799 0.115281 0.0387051 0.0241975
0.422222 0.701999 0.118025 0.041476 0.0286475
0.42963 0.764889 0.11989 0.0482579 0.0356433
0.437037 0.832489 0.125652 0.0480658 0.0454979
0.444444 0.904865 0.129547 0.0542167 0.0538052
0.451852 0.981875 0.133333 0.0621125 0.0615638
0.459259 1.06325 0.139479 0.0696296 0.0653498
0.466667 1.14869 0.145898 0.0766529 0.0690261
0.474074 1.23787 0.152593 0.0831824 0.0716598
0.481481 1.33046 0.161481 0.0891632 0.0773114
0.488889 1.42619 0.16823 0.0945405 0.08
0.496296 1.52474 0.179095 0.0992593 0.0803292
0.503704 1.62576 0.191056 0.10332 0.0797805
0.511111 1.7289 0.204444 0.105734 0.0784636
0.518519 1.83379 0.215199 0.105185 0.0769822
0.525926 1.94004 0.226502 0.103759 0.0772016
0.533333 2.04728 0.240713 0.106941 0.0780247
0.540741 2.15514 0.25465 0.10546 0.0834019
0.548148 2.26325 0.26727 0.103813 0.0859259
0.555556 2.37122 0.280165 0.108313 0.0878464
0.562963 2.47867 0.293059 0.11177 0.0957476
0.57037 2.58524 0.309794 0.108038 0.0978326
0.577778 2.69055 0.32439 0.103045 0.103649
0.585185 2.79423 0.335967 0.103813 0.112702
0.592593 2.89588 0.34749 0.105295 0.116543
0.6 2.99515 0.360055 0.118409 0.115556
0.607407 3.09165 0.374321 0.116159 0.120823
0.614815 3.18502 0.384472 0.112977 0.122798
0.622222 3.27486 0.395281 0.107051 0.125761
0.62963 3.36082 0.403676 0.104911 0.127407
0.637037 3.44243 0.413498 0.0998628 0.127407
0.644444 3.519 0.418381 0.100905 0.122414
0.651852 3.58974 0.422058 0.0891632 0.112757
0.659259 3.65379 0.428422 0.0900412 0.101015
0.666667 3.71022 0.431221 0.0916324 0.0916324
0.674074 3.75829 0.430453 0.0935528 0.0832373
0.681481 3.79747 0.432428 0.0916324 0.0835665
0.688889 3.82742 0.430288 0.0817558 0.0650754
0.696296 3.84789 0.430178 0.0812071 0.0797257
0.703704 3.85876 0.425844 0.0797805 0.0870782
0.711111 3.85999 0.421674 0.0788477 0.0667215
0.718519 3.85167 0.413059 0.0772016 0.0674897
0.725926 3.83386 0.405048 0.0725926 0.0734156
0.733333 3.80651 0.395062 0.0658436 0.0587654
0.740741 3.76973 0.388916 0.0667764 0.0678189
0.748148 3.72377 0.377723 0.0789575 0.078738
0.755556 3.66881 0.371687 0.0861454 0.0876269
0.762963 3.6051 0.368724 0.093059 0.0906447
0.77037 3.53294 0.362524 0.0986008 0.0893827
0.777778 3.45269 0.357805 0.102551 0.090535
0.785185 3.3647 0.359671 0.102058 0.0853772
0.792593 3.26935 0.353251 0.100466 0.0796159
0.8 3.16702 0.355171 0.0961317 0.0683676
0.807407 3.05807 0.351385 0.0896022 0.0580521
0.814815 2.94288 0.362469 0.0810974 0.0521701
0.822222 2.82182 0.373717 0.0763786 0.0502661
0.82963 2.69527 0.397476 0.0712209 0.0414156
0.837037 2.56359 0.427051 0.0644719 0.0357586
0.844444 2.42716 0.460741 0.0511934 0.0241262
0.851852 2.28635 0.483512 0.0405322 0.0125597
0.859259 2.14153 0.521866 0.0421564 0.0163073
0.866667 1.99308 0.554184 0.0540686 0.0201097
0.874074 1.84136 0.591495 0.0745679 0.0334321
0.881481 1.68675 0.634294 0.0898765 0.0416955


==> anc/c2b_final_full_spline_24x8_T147.dat <==
0 1.10172 0.0880658 0.00682579 0.0097284
0.00740741 1.10143 0.0878464 0.00679287 0.00970645
0.0148148 1.10056 0.0873525 0.00669959 0.00964609
0.0222222 1.09915 0.0864198 0.00654047 0.00954184
0.0296296 1.09723 0.0851578 0.00641427 0.00940466
0.037037 1.09485 0.0841152 0.00626612 0.00923457
0.0444444 1.09202 0.0825789 0.00609053 0.00903155
0.0518519 1.08879 0.0809877 0.005893 0.00879561
0.0592593 1.08519 0.0796159 0.00566804 0.00852675
0.0666667 1.08124 0.0769822 0.00542003 0.00823594
0.0740741 1.077 0.0750069 0.00482469 0.0079177
0.0814815 1.07248 0.0723182 0.00451193 0.00757202
0.0888889 1.06772 0.0693553 0.00388861 0.00720988
0.0962963 1.06275 0.0663374 0.00350233 0.0068203
0.103704 1.05762 0.0636488 0.00310617 0.00654595
0.111111 1.05234 0.0608505 0.00308038 0.00618381
0.118519 1.04696 0.0574486 0.00271111 0.00607956
0.125926 1.04151 0.0546557 0.00255748 0.00611248
0.133333 1.03602 0.0523182 0.0025915 0.00589849
0.140741 1.03052 0.0490974 0.00215309 0.0056845
0.148148 1.02506 0.0457064 0.00162085 0.00560768
0.155556 1.01965 0.0434952 0.00116214 0.00577229
0.162963 1.01434 0.0419259 0.000879012 0.006107
0.17037 1.00916 0.039989 0.0012428 0.00680933
0.177778 1.00413 0.0378711 0.00161262 0.00750069
0.185185 0.999309 0.03707 0.00228587 0.00775857
0.192593 0.994711 0.0363237 0.00257449 0.00797257
0.2 0.990375 0.0363292 0.00384582 0.00828532
0.207407 0.986333 0.0369822 0.00481756 0.00866941
0.214815 0.982621 0.0383155 0.00557476 0.00911934
0.222222 0.97927 0.041048 0.00630453 0.00969547
0.22963 0.976315 0.0430782 0.00701783 0.0102167
0.237037 0.973788 0.0449273 0.00783539 0.0107051
0.244444 0.971723 0.0468477 0.00826886 0.0112318
0.251852 0.970153 0.0500796 0.0088011 0.0116324
0.259259 0.969112 0.0542881 0.00898765 0.0120658
0.266667 0.968633 0.0569547 0.00927298 0.0125487
0.274074 0.96875 0.0593141 0.00950892 0.0131029
0.281481 0.969495 0.061454 0.00967901 0.0136132
0.288889 0.970902 0.0639781 0.00978875 0.0140796
0.296296 0.973005 0.0666118 0.00983813 0.0144966
0.303704 0.975837 0.0700686 0.0098107 0.0148587
0.311111 0.979431 0.0728121 0.00971742 0.0151605
0.318519 0.98382 0.075775 0.00959671 0.0154074
0.325926 0.989039 0.0780796 0.00983813 0.015594
0.333333 0.99512 0.0796159 0.0100521 0.0157092
0.340741 1.0021 0.0814815 0.0102332 0.0157586
0.348148 1.01 0.0832922 0.0103813 0.0159122
0.355556 1.01887 0.0853224 0.0105021 0.0161262
0.362963 1.02873 0.0871331 0.0105898 0.0160604
0.37037 1.03963 0.0885048 0.0106337 0.0159342
0.377778 1.05158 0.0889438 0.0103539 0.0157421
0.385185 1.06464 0.0897119 0.00998628 0.0154952
0.392593 1.07892 0.0902606 0.00961866 0.0152593
0.4 1.09458 0.0902058 0.00928944 0.0150178
0.407407 1.11181 0.0891084 0.00868587 0.0145075
0.414815 1.13075 0.0881207 0.00778601 0.0140905
0.422222 1.15149 0.0851578 0.00587654 0.012823
0.42963 1.1741 0.0841152 0.00545624 0.0112154
0.437037 1.1986 0.0832373 0.00647462 0.0108477
0.444444 1.22504 0.0821948 0.00771468 0.0109355
0.451852 1.25339 0.0807133 0.00902606 0.011989
0.459259 1.28359 0.0781344 0.00999177 0.0118189
0.466667 1.31555 0.0782442 0.0104307 0.013059
0.474074 1.34917 0.0772565 0.0111989 0.0146612
0.481481 1.38435 0.0785185 0.0125652 0.0156159
0.488889 1.42103 0.0786283 0.0137613 0.0159177
0.496296 1.4591 0.0821948 0.0147764 0.0175254
0.503704 1.49848 0.0865295 0.0156049 0.0174047
0.511111 1.53905 0.0912483 0.0162524 0.016834
0.518519 1.58069 0.0947051 0.0167243 0.0160274
0.525926 1.62331 0.100302 0.017037 0.0165267
0.533333 1.66678 0.107215 0.0171907 0.0170316
0.540741 1.71099 0.112647 0.0172016 0.0197695
0.548148 1.75583 0.118957 0.0170809 0.0230782
0.555556 1.80119 0.126639 0.0187984 0.0240219
0.562963 1.84694 0.132016 0.0186886 0.0220576
0.57037 1.89298 0.140192 0.019166 0.0237476
0.577778 1.9392 0.146996 0.0190343 0.0241481
0.585185 1.98547 0.155171 0.0197421 0.027369
0.592593 2.0317 0.160823 0.0223429 0.0277695
0.6 2.07775 0.167243 0.024834 0.0293772
0.607407 2.12353 0.175089 0.0271989 0.0309739
0.614815 2.16892 0.180027 0.0287078 0.0323457
0.622222 2.21379 0.187215 0.0310947 0.0335364
0.62963 2.25805 0.191605 0.0325322 0.0323512
0.637037 2.30157 0.197421 0.0337449 0.0330206
0.644444 2.34415 0.202305 0.0352373 0.0338381
0.651852 2.38562 0.205158 0.0366968 0.0355775
0.659259 2.42578 0.207627 0.038535 0.0350123
0.666667 2.46439 0.210151 0.0397421 0.0365871
0.674074 2.50131 0.211687 0.039989 0.0373278
0.681481 2.53638 0.210316 0.0409931 0.0386337
0.688889 2.56954 0.206475 0.0430014 0.0406749
0.696296 2.60071 0.204115 0.0439177 0.0409877
0.703704 2.62986 0.202689 0.0421289 0.0399781
0.711111 2.65698 0.200658 0.0422497 0.0390892
0.718519 2.68209 0.201097 0.0432154 0.0400494
0.725926 2.70518 0.199342 0.0410316 0.0413608
0.733333 2.72625 0.196653 0.04338 0.0425569
0.740741 2.74531 0.190617 0.0431605 0.0428861
0.748148 2.76242 0.190782 0.0405487 0.0426941
0.755556 2.77762 0.189575 0.0381783 0.0419588
0.762963 2.79095 0.189849 0.038524 0.0406914
0.77037 2.80248 0.192483 0.0369163 0.0389849
0.777778 2.81227 0.194513 0.0345679 0.0378107
0.785185 2.82042 0.201152 0.0313196 0.0362689
0.792593 2.82699 0.209822 0.0280329 0.0343868
0.8 2.83207 0.224307 0.0275885 0.0316214
0.807407 2.83574 0.237531 0.0256461 0.0278354
0.814815 2.83808 0.25262 0.022096 0.0234129
0.822222 2.83916 0.273141 0.0181619 0.0193196
0.82963 2.83907 0.299259 0.0158134 0.0164499
0.837037 2.83788 0.326859 0.0141783 0.0135528
0.844444 2.83568 0.345789 0.0114568 0.00988752
0.851852 2.83254 0.375144 0.0108861 0.012417
0.859259 2.82854 0.411084 0.0128834 0.0148368
0.866667 2.82377 0.439342 0.0178272 0.0186776
0.874074 2.8183 0.472593 0.0240604 0.0205652
0.881481 2.81221 0.509739 0.02907 0.0263045


==> anc/c2b_final_full_spline_24x8_T163.dat <==
0 1.89318 0.119122 0.00193196 0.012417
0.00740741 1.89334 0.118848 0.00192538 0.0124225
0.0148148 1.89382 0.118519 0.00190562 0.012428
0.0222222 1.8946 0.117421 0.0018749 0.012428
0.0296296 1.89569 0.116049 0.00183265 0.0124225
0.037037 1.89708 0.114348 0.00177997 0.0124115
0.0444444 1.89874 0.11144 0.00162359 0.0124005
0.0518519 1.90069 0.108916 0.00138985 0.0123896
0.0592593 1.90291 0.106831 0.00112812 0.0123512
0.0666667 1.9054 0.104417 0.000840055 0.0121866
0.0740741 1.90814 0.101399 0.00052834 0.0121481
0.0814815 1.91112 0.0983813 0.000275226 0.0122634
0.0888889 1.91435 0.0949246 0.000236872 0.0123457
0.0962963 1.91781 0.0914678 0.000198025 0.0123402
0.103704 1.9215 0.087572 0.000159122 0.0124335
0.111111 1.92541 0.0827984 0.000120658 0.0126091
0.118519 1.92952 0.0784636 8.30178e-05 0.0126091
0.125926 1.93384 0.0744033 4.66502e-05 0.0125981
0.133333 1.93835 0.0700137 1.20604e-05 0.0125871
0.140741 1.94305 0.0657339 1.3915e-05 0.0125871
0.148148 1.94793 0.061893 1.19671e-05 0.012631
0.155556 1.95298 0.0578326 4.91248e-05 0.0127517
0.162963 1.9582 0.0554733 7.47325e-05 0.0131029
0.17037 1.96357 0.0525267 -0.000118738 0.013284
0.177778 1.9691 0.0507051 -0.000133333 0.0136735
0.185185 1.97476 0.0486749 -0.000125048 0.013915
0.192593 1.98056 0.0460027 -0.000147215 0.0140412
0.2 1.98649 0.0460192 -0.000145679 0.0141783
0.207407 1.99253 0.0467709 -0.000137833 0.0143155
0.214815 1.99868 0.0480713 -0.000123237 0.0144636
0.222222 2.00494 0.0501674 -0.000101509 0.0148148
0.22963 2.0113 0.0527901 -7.21536e-05 0.0151989
0.237037 2.01774 0.0556379 -3.46502e-05 0.015561
0.244444 2.02426 0.0597531 2.61783e-05 0.0159012
0.251852 2.03086 0.0630453 6.63923e-05 0.0161481
0.259259 2.03752 0.06738 0.000130809 0.0163237
0.266667 2.04424 0.0719342 0.000205158 0.0164938
0.274074 2.05101 0.0753909 0.000289877 0.0166584
0.281481 2.05782 0.0790672 0.000385405 0.0168176
0.288889 2.06467 0.0832373 0.000492126 0.0169712
0.296296 2.07155 0.0859259 0.0006107 0.0171248
0.303704 2.07844 0.0885597 0.000741289 0.0172675
0.311111 2.08535 0.0918519 0.000884499 0.0174047
0.318519 2.09226 0.0953635 0.000929492 0.0175309
0.325926 2.09917 0.098107 0.000975583 0.0174431
0.333333 2.10607 0.101948 0.00111385 0.0176241
0.340741 2.11294 0.105075 0.00125871 0.0175693
0.348148 2.1198 0.107929 0.0014107 0.0174102
0.355556 2.12662 0.109684 0.00165158 0.0172071
0.362963 2.13339 0.112044 0.00173717 0.0175912
0.37037 2.14012 0.114074 0.00191166 0.0179973
0.377778 2.1468 0.115117 0.00209492 0.0180357
0.385185 2.1534 0.11594 0.00228642 0.0182387
0.392593 2.15993 0.117586 0.00237641 0.0184691
0.4 2.16637 0.118025 0.0023144 0.0188258
0.407407 2.1727 0.11797 0.00263759 0.0192099
0.414815 2.17893 0.116818 0.00320549 0.020203
0.422222 2.18503 0.11594 0.00395501 0.0207791
0.42963 2.19103 0.114239 0.0045037 0.0213169
0.437037 2.19693 0.114184 0.00520988 0.0216735
0.444444 2.20272 0.110947 0.00591495 0.0217284
0.451852 2.20844 0.108532 0.00655693 0.021679
0.459259 2.21411 0.106337 0.00684774 0.0215364
0.466667 2.21974 0.101235 0.00662277 0.0213663
0.474074 2.22536 0.0990398 0.00634294 0.0217503
0.481481 2.231 0.0950343 0.00708368 0.0221125
0.488889 2.23668 0.0925103 0.00776955 0.0224527
0.496296 2.24242 0.0931139 0.00796159 0.0224856
0.503704 2.24825 0.0939369 0.00813169 0.0223539
0.511111 2.25421 0.0933333 0.00829081 0.0221015
0.518519 2.2603 0.0956379 0.00914678 0.0215309
0.525926 2.26656 0.0974486 0.00991495 0.0209492
0.533333 2.27302 0.101674 0.00983813 0.0203512
0.540741 2.27971 0.108258 0.00963512 0.02
0.548148 2.28664 0.116433 0.00990398 0.0199671
0.555556 2.29385 0.125926 0.010535 0.0199067
0.562963 2.30137 0.13454 0.0111495 0.0196598
0.57037 2.30922 0.139808 0.0117531 0.0197257
0.577778 2.31742 0.146228 0.0123347 0.0195995
0.585185 2.32601 0.156763 0.0126639 0.0192099
0.592593 2.335 0.163786 0.0119177 0.0192209
0.6 2.34444 0.169877 0.0111331 0.0189136
0.607407 2.35434 0.176351 0.0117257 0.0186173
0.614815 2.36473 0.183045 0.0120384 0.018332
0.622222 2.37564 0.189465 0.0119506 0.0183868
0.62963 2.38709 0.196159 0.0121372 0.0180192
0.637037 2.39912 0.20214 0.012406 0.0175528
0.644444 2.41179 0.205487 0.0124883 0.0173827
0.651852 2.42518 0.208779 0.012406 0.0167791
0.659259 2.43937 0.211578 0.0120988 0.0163621
0.666667 2.45446 0.21454 0.0117147 0.0159232
0.674074 2.47053 0.211523 0.0122359 0.0151276
0.681481 2.48764 0.209657 0.0117586 0.0146996
0.688889 2.50582 0.20823 0.012428 0.0140412
0.696296 2.5251 0.198793 0.0109794 0.0132785
0.703704 2.54548 0.194513 0.0102332 0.0121427
0.711111 2.56698 0.190014 0.00971193 0.0115171
0.718519 2.58959 0.183923 0.00988203 0.0120165
0.725926 2.61328 0.173663 0.0104307 0.0122469
0.733333 2.63809 0.16631 0.00960219 0.0120713
0.740741 2.66398 0.162524 0.00841701 0.0109081
0.748148 2.69095 0.159012 0.00834568 0.0113964
0.755556 2.71896 0.151111 0.00831276 0.0118189
0.762963 2.74798 0.150069 0.00827984 0.0114787
0.77037 2.77798 0.153471 0.00823594 0.0112154
0.777778 2.80892 0.161756 0.00838957 0.0109465
0.785185 2.84076 0.171139 0.00827984 0.0108532
0.792593 2.87345 0.186831 0.00689712 0.0108916
0.8 2.90695 0.210425 0.00757202 0.0126804
0.807407 2.94121 0.237421 0.00718793 0.0144746
0.814815 2.9762 0.264417 0.00871879 0.0152428
0.822222 3.01187 0.290041 0.00864746 0.0163786
0.82963 3.04817 0.321427 0.00941564 0.0183649
0.837037 3.08507 0.348971 0.0110343 0.0207517
0.844444 3.12252 0.382606 0.0122743 0.0238244
0.851852 3.16047 0.418491 0.0146996 0.0265185
0.859259 3.19889 0.458656 0.0166529 0.0295364
0.866667 3.23774 0.489328 0.0182222 0.0329877
0.874074 3.27696 0.524335 0.021454 0.036631
0.881481 3.31651 0.565706 0.0238354 0.0388203


==> anc/c2b_final_standard_24x8_T123.dat <==
0.125926 0.142081 0.0690219
0.251852 0.329749 0.282303
0.377778 0.291411 0.277976
0.503704 1.82588 1.98833
0.62963 -0.887634 3.14379
0.762963 0.984679 1.97257
0.881481 1.35122 3.24934


==> anc/c2b_final_standard_24x8_T147.dat <==
0.125926 0.832935 0.079972
0.251852 0.923654 0.10406
0.377778 0.972241 0.10127
0.503704 1.12109 8.37482
0.62963 1.81052 4.56412
0.762963 4.42431 3.55144
0.881481 3.2231 1.61154


==> anc/c2b_full_all3d_24x8.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
%\definecolor{ccpta}{RGB}{176,48,96}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{180,180,180}

\definecolor{cdata2}{RGB}{0,100,192}
\definecolor{cdata3}{RGB}{0,200,255}

\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}

\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm,
                     view/h=-30,
                     xlabel={$T$ [MeV]},
                     xlabel shift = 0 pt,
                     ylabel={$\mu_I/m_\pi$},
                     ylabel shift = 0 pt,
                     zlabel={$\chi^L_2/m_\pi^2$},
                     zlabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     zmin=0.0,
                     ytick distance=0.2,
                     ztick distance=1.0,
                     thick,
                     axis on top=true]
            
            \pgfplotstableread{./c2b_full_spline_24x8_showmat.dat}\mydataone;
                        
            \addplot3[surf,mesh/rows=60,mesh/ordering=y varies] table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/135.0,z expr=\thisrowno{2}] {\mydataone};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/c2b_full_spline_24x8_showmat.dat <==
116.000 0.000 0.284993
116.000 2.000 0.282031
116.000 4.000 0.273658
116.000 6.000 0.260643
116.000 8.000 0.243756
116.000 10.000 0.223767
116.000 12.000 0.201445
116.000 14.000 0.17756
116.000 16.000 0.152882
116.000 18.000 0.128179
116.000 20.000 0.104222
116.000 22.000 0.0817804
116.000 24.000 0.0616234
116.000 26.000 0.0445208
116.000 28.000 0.0312422
116.000 30.000 0.0225572
116.000 32.000 0.0192354
116.000 34.000 0.0220463
116.000 36.000 0.0317596
116.000 38.000 0.0491448
116.000 40.000 0.0749715
116.000 42.000 0.110009
116.000 44.000 0.155028
116.000 46.000 0.210797
116.000 48.000 0.278086
116.000 50.000 0.357664
116.000 52.000 0.450329
116.000 54.000 0.558056
116.000 56.000 0.684675
116.000 58.000 0.83265
116.000 60.000 1.00256
116.000 62.000 1.19372
116.000 64.000 1.40344
116.000 66.000 1.62863
116.000 68.000 1.86625
116.000 70.000 2.1129
116.000 72.000 2.36494
116.000 74.000 2.61871
116.000 76.000 2.87054
116.000 78.000 3.11678
116.000 80.000 3.35374
116.000 82.000 3.57778
116.000 84.000 3.78523
116.000 86.000 3.97233
116.000 88.000 4.13335
116.000 90.000 4.26004
116.000 92.000 4.34437
116.000 94.000 4.38179
116.000 96.000 4.37049
116.000 98.000 4.31061
116.000 100.000 4.20247
116.000 102.000 4.0476
116.000 104.000 3.8484
116.000 106.000 3.60809
116.000 108.000 3.33044
116.000 110.000 3.01922
116.000 112.000 2.67821
116.000 114.000 2.31118
116.000 116.000 1.92193
116.000 118.000 1.51423
118.000 0.000 0.315628
118.000 2.000 0.312728
118.000 4.000 0.304522
118.000 6.000 0.291752
118.000 8.000 0.275162
118.000 10.000 0.255492
118.000 12.000 0.233487
118.000 14.000 0.209888
118.000 16.000 0.185437
118.000 18.000 0.160877
118.000 20.000 0.13695
118.000 22.000 0.114399
118.000 24.000 0.0939651
118.000 26.000 0.076392
118.000 28.000 0.0624215
118.000 30.000 0.0527961
118.000 32.000 0.0482581
118.000 34.000 0.0495498
118.000 36.000 0.0574137
118.000 38.000 0.0725921
118.000 40.000 0.0958273
118.000 42.000 0.127862
118.000 44.000 0.169438
118.000 46.000 0.221298
118.000 48.000 0.284184
118.000 50.000 0.358839
118.000 52.000 0.446032
118.000 54.000 0.54766
118.000 56.000 0.667404
118.000 58.000 0.807647
118.000 60.000 0.968972
118.000 62.000 1.15075
118.000 64.000 1.35045
118.000 66.000 1.56513
118.000 68.000 1.79193
118.000 70.000 2.0276
118.000 72.000 2.26871
118.000 74.000 2.51178
118.000 76.000 2.75332
118.000 78.000 2.98987
118.000 80.000 3.21795
118.000 82.000 3.43407
118.000 84.000 3.63476
118.000 86.000 3.81648
118.000 88.000 3.97378
118.000 90.000 4.09892
118.000 92.000 4.18432
118.000 94.000 4.22571
118.000 96.000 4.22138
118.000 98.000 4.17143
118.000 100.000 4.07618
118.000 102.000 3.93706
118.000 104.000 3.7563
118.000 106.000 3.53694
118.000 108.000 3.28251
118.000 110.000 2.99656
118.000 112.000 2.68263
118.000 114.000 2.34427
118.000 116.000 1.98504
118.000 118.000 1.60848
120.000 0.000 0.348595
120.000 2.000 0.345763
120.000 4.000 0.337741
120.000 6.000 0.325245
120.000 8.000 0.308989
120.000 10.000 0.289688
120.000 12.000 0.268055
120.000 14.000 0.244805
120.000 16.000 0.220653
120.000 18.000 0.196312
120.000 20.000 0.172497
120.000 22.000 0.149923
120.000 24.000 0.129304
120.000 26.000 0.111354
120.000 28.000 0.0967881
120.000 30.000 0.08632
120.000 32.000 0.0806642
120.000 34.000 0.0805352
120.000 36.000 0.0866474
120.000 38.000 0.099715
120.000 40.000 0.120453
120.000 42.000 0.149574
120.000 44.000 0.187795
120.000 46.000 0.235828
120.000 48.000 0.294389
120.000 50.000 0.364192
120.000 52.000 0.445976
120.000 54.000 0.54156
120.000 56.000 0.654474
120.000 58.000 0.787016
120.000 60.000 0.939772
120.000 62.000 1.11218
120.000 64.000 1.30183
120.000 66.000 1.50598
120.000 68.000 1.72189
120.000 70.000 1.94654
120.000 72.000 2.17664
120.000 74.000 2.40891
120.000 76.000 2.64007
120.000 78.000 2.86682
120.000 80.000 3.08587
120.000 82.000 3.29395
120.000 84.000 3.48775
120.000 86.000 3.66391
120.000 88.000 3.81734
120.000 90.000 3.94075
120.000 92.000 4.02704
120.000 94.000 4.0722
120.000 96.000 4.07462
120.000 98.000 4.03439
120.000 100.000 3.9518
120.000 102.000 3.82817
120.000 104.000 3.6656
120.000 106.000 3.46694
120.000 108.000 3.23546
120.000 110.000 2.9745
120.000 112.000 2.68737
120.000 114.000 2.37739
120.000 116.000 2.04789
120.000 118.000 1.70218
122.000 0.000 0.383967
122.000 2.000 0.381209
122.000 4.000 0.37339
122.000 6.000 0.361197
122.000 8.000 0.345315
122.000 10.000 0.32643
122.000 12.000 0.305227
122.000 14.000 0.282392
122.000 16.000 0.258611
122.000 18.000 0.23457
122.000 20.000 0.210953
122.000 22.000 0.188447
122.000 24.000 0.167737
122.000 26.000 0.14951
122.000 28.000 0.134449
122.000 30.000 0.123242
122.000 32.000 0.116574
122.000 34.000 0.115131
122.000 36.000 0.119597
122.000 38.000 0.130659
122.000 40.000 0.149003
122.000 42.000 0.175313
122.000 44.000 0.210276
122.000 46.000 0.254578
122.000 48.000 0.308903
122.000 50.000 0.373938
122.000 52.000 0.450392
122.000 54.000 0.540004
122.000 56.000 0.64615
122.000 58.000 0.771041
122.000 60.000 0.915263
122.000 62.000 1.07831
122.000 64.000 1.25794
122.000 66.000 1.45153
122.000 68.000 1.65655
122.000 70.000 1.87012
122.000 72.000 2.08916
122.000 74.000 2.31057
122.000 76.000 2.53126
122.000 78.000 2.74812
122.000 80.000 2.95805
122.000 82.000 3.15795
122.000 84.000 3.34472
122.000 86.000 3.51519
122.000 88.000 3.66457
122.000 90.000 3.78607
122.000 92.000 3.87306
122.000 94.000 3.92178
122.000 96.000 3.93072
122.000 98.000 3.89996
122.000 100.000 3.82975
122.000 102.000 3.72134
122.000 104.000 3.57666
122.000 106.000 3.39836
122.000 108.000 3.18951
122.000 110.000 2.9532
122.000 112.000 2.69252
122.000 114.000 2.41056
122.000 116.000 2.11041
122.000 118.000 1.79517
124.000 0.000 0.421817
124.000 2.000 0.419139
124.000 4.000 0.411541
124.000 6.000 0.39968
124.000 8.000 0.384212
124.000 10.000 0.365794
124.000 12.000 0.34508
124.000 14.000 0.322729
124.000 16.000 0.299395
124.000 18.000 0.275735
124.000 20.000 0.252406
124.000 22.000 0.230062
124.000 24.000 0.209362
124.000 26.000 0.19096
124.000 28.000 0.175513
124.000 30.000 0.163677
124.000 32.000 0.156109
124.000 34.000 0.153464
124.000 36.000 0.156399
124.000 38.000 0.16557
124.000 40.000 0.181633
124.000 42.000 0.205244
124.000 44.000 0.23706
124.000 46.000 0.277736
124.000 48.000 0.327929
124.000 50.000 0.388296
124.000 52.000 0.459514
124.000 54.000 0.543242
124.000 56.000 0.642699
124.000 58.000 0.760008
124.000 60.000 0.895753
124.000 62.000 1.04949
124.000 64.000 1.21911
124.000 66.000 1.40217
124.000 68.000 1.59629
124.000 70.000 1.79877
124.000 72.000 2.00672
124.000 74.000 2.21723
124.000 76.000 2.42738
124.000 78.000 2.63427
124.000 80.000 2.83497
124.000 82.000 3.02659
124.000 84.000 3.20621
124.000 86.000 3.37084
124.000 88.000 3.51603
124.000 90.000 3.63544
124.000 92.000 3.72292
124.000 94.000 3.77496
124.000 96.000 3.79017
124.000 98.000 3.76859
124.000 100.000 3.71047
124.000 102.000 3.61694
124.000 104.000 3.4898
124.000 106.000 3.3315
124.000 108.000 3.14488
124.000 110.000 2.93281
124.000 112.000 2.69815
124.000 114.000 2.44378
124.000 116.000 2.17254
124.000 118.000 1.88732
126.000 0.000 0.462218
126.000 2.000 0.459626
126.000 4.000 0.452268
126.000 6.000 0.44077
126.000 8.000 0.425757
126.000 10.000 0.407857
126.000 12.000 0.387694
126.000 14.000 0.365895
126.000 16.000 0.343086
126.000 18.000 0.319894
126.000 20.000 0.296944
126.000 22.000 0.274862
126.000 24.000 0.254274
126.000 26.000 0.235807
126.000 28.000 0.220086
126.000 30.000 0.207738
126.000 32.000 0.199388
126.000 34.000 0.195664
126.000 36.000 0.19719
126.000 38.000 0.204592
126.000 40.000 0.218498
126.000 42.000 0.239533
126.000 44.000 0.268322
126.000 46.000 0.305493
126.000 48.000 0.351671
126.000 50.000 0.407483
126.000 52.000 0.473575
126.000 54.000 0.551523
126.000 56.000 0.644387
126.000 58.000 0.754202
126.000 60.000 0.881547
126.000 62.000 1.02603
126.000 64.000 1.1857
126.000 66.000 1.35827
126.000 68.000 1.54151
126.000 70.000 1.73291
126.000 72.000 1.92975
126.000 74.000 2.12933
126.000 76.000 2.32891
126.000 78.000 2.52576
126.000 80.000 2.71717
126.000 82.000 2.90041
126.000 84.000 3.07276
126.000 86.000 3.23142
126.000 88.000 3.37225
126.000 90.000 3.48939
126.000 92.000 3.57715
126.000 94.000 3.63228
126.000 96.000 3.65347
126.000 98.000 3.64077
126.000 100.000 3.59438
126.000 102.000 3.51537
126.000 104.000 3.40536
126.000 106.000 3.26663
126.000 108.000 3.1018
126.000 110.000 2.91349
126.000 112.000 2.70437
126.000 114.000 2.47706
126.000 116.000 2.23422
126.000 118.000 1.97847
128.000 0.000 0.505243
128.000 2.000 0.502745
128.000 4.000 0.495645
128.000 6.000 0.48454
128.000 8.000 0.470025
128.000 10.000 0.452694
128.000 12.000 0.433145
128.000 14.000 0.411971
128.000 16.000 0.389768
128.000 18.000 0.367131
128.000 20.000 0.344656
128.000 22.000 0.322937
128.000 24.000 0.302571
128.000 26.000 0.284152
128.000 28.000 0.268276
128.000 30.000 0.255538
128.000 32.000 0.246534
128.000 34.000 0.241858
128.000 36.000 0.242106
128.000 38.000 0.247873
128.000 40.000 0.259754
128.000 42.000 0.278346
128.000 44.000 0.304242
128.000 46.000 0.338039
128.000 48.000 0.380332
128.000 50.000 0.431715
128.000 52.000 0.492805
128.000 54.000 0.565094
128.000 56.000 0.651481
128.000 58.000 0.753907
128.000 60.000 0.87295
128.000 62.000 1.00827
128.000 64.000 1.15806
128.000 66.000 1.32019
128.000 68.000 1.4926
128.000 70.000 1.67294
128.000 72.000 1.8587
128.000 74.000 2.04734
128.000 76.000 2.23632
128.000 78.000 2.42311
128.000 80.000 2.60516
128.000 82.000 2.77993
128.000 84.000 2.9449
128.000 86.000 3.09747
128.000 88.000 3.2338
128.000 90.000 3.34848
128.000 92.000 3.43629
128.000 94.000 3.49425
128.000 96.000 3.52112
128.000 98.000 3.51696
128.000 100.000 3.48193
128.000 102.000 3.41701
128.000 104.000 3.32369
128.000 106.000 3.20405
128.000 108.000 3.06048
128.000 110.000 2.89541
128.000 112.000 2.71125
128.000 114.000 2.51043
128.000 116.000 2.29537
128.000 118.000 2.06849
130.000 0.000 0.550965
130.000 2.000 0.548566
130.000 4.000 0.541745
130.000 6.000 0.531064
130.000 8.000 0.517089
130.000 10.000 0.500384
130.000 12.000 0.481511
130.000 14.000 0.461036
130.000 16.000 0.439521
130.000 18.000 0.417531
130.000 20.000 0.39563
130.000 22.000 0.374382
130.000 24.000 0.35435
130.000 26.000 0.336098
130.000 28.000 0.320191
130.000 30.000 0.307192
130.000 32.000 0.297665
130.000 34.000 0.292174
130.000 36.000 0.291283
130.000 38.000 0.295556
130.000 40.000 0.305556
130.000 42.000 0.321849
130.000 44.000 0.344996
130.000 46.000 0.375563
130.000 48.000 0.414114
130.000 50.000 0.461211
130.000 52.000 0.517439
130.000 54.000 0.584205
130.000 56.000 0.664246
130.000 58.000 0.759411
130.000 60.000 0.870267
130.000 62.000 0.996536
130.000 64.000 1.13654
130.000 66.000 1.28832
130.000 68.000 1.44996
130.000 70.000 1.6193
130.000 72.000 1.79401
130.000 74.000 1.97173
130.000 76.000 2.15011
130.000 78.000 2.3268
130.000 80.000 2.49944
130.000 82.000 2.66569
130.000 84.000 2.82319
130.000 86.000 2.96954
130.000 88.000 3.1012
130.000 90.000 3.21325
130.000 92.000 3.30089
130.000 94.000 3.36139
130.000 96.000 3.39362
130.000 98.000 3.39762
130.000 100.000 3.37354
130.000 102.000 3.32226
130.000 104.000 3.24512
130.000 106.000 3.14402
130.000 108.000 3.02115
130.000 110.000 2.8787
130.000 112.000 2.71889
130.000 114.000 2.5439
130.000 116.000 2.35595
130.000 118.000 2.15723
132.000 0.000 0.599458
132.000 2.000 0.597165
132.000 4.000 0.590641
132.000 6.000 0.580417
132.000 8.000 0.567027
132.000 10.000 0.551
132.000 12.000 0.532871
132.000 14.000 0.51317
132.000 16.000 0.492429
132.000 18.000 0.47118
132.000 20.000 0.449956
132.000 22.000 0.429287
132.000 24.000 0.409707
132.000 26.000 0.391746
132.000 28.000 0.375937
132.000 30.000 0.362812
132.000 32.000 0.352903
132.000 34.000 0.346741
132.000 36.000 0.344859
132.000 38.000 0.347788
132.000 40.000 0.35606
132.000 42.000 0.370207
132.000 44.000 0.390762
132.000 46.000 0.418256
132.000 48.000 0.453221
132.000 50.000 0.496188
132.000 52.000 0.547708
132.000 54.000 0.609104
132.000 56.000 0.68295
132.000 58.000 0.770996
132.000 60.000 0.873805
132.000 62.000 0.991146
132.000 64.000 1.12148
132.000 66.000 1.26301
132.000 68.000 1.41398
132.000 70.000 1.5724
132.000 72.000 1.73611
132.000 74.000 1.90295
132.000 76.000 2.07075
132.000 78.000 2.23733
132.000 80.000 2.40054
132.000 82.000 2.5582
132.000 84.000 2.70814
132.000 86.000 2.84816
132.000 88.000 2.97502
132.000 90.000 3.08423
132.000 92.000 3.17146
132.000 94.000 3.23422
132.000 96.000 3.27147
132.000 98.000 3.28324
132.000 100.000 3.26965
132.000 102.000 3.23149
132.000 104.000 3.16999
132.000 106.000 3.08685
132.000 108.000 2.98404
132.000 110.000 2.86354
132.000 112.000 2.72736
132.000 114.000 2.57747
132.000 116.000 2.41587
132.000 118.000 2.24456
134.000 0.000 0.650916
134.000 2.000 0.648736
134.000 4.000 0.642531
134.000 6.000 0.632799
134.000 8.000 0.620039
134.000 10.000 0.604751
134.000 12.000 0.587435
134.000 14.000 0.568589
134.000 16.000 0.548714
134.000 18.000 0.528308
134.000 20.000 0.50787
134.000 22.000 0.487901
134.000 24.000 0.468899
134.000 26.000 0.451364
134.000 28.000 0.435795
134.000 30.000 0.422691
134.000 32.000 0.412552
134.000 34.000 0.405878
134.000 36.000 0.403167
134.000 38.000 0.404919
134.000 40.000 0.411633
134.000 42.000 0.423809
134.000 44.000 0.441946
134.000 46.000 0.466543
134.000 48.000 0.498099
134.000 50.000 0.537115
134.000 52.000 0.584106
134.000 54.000 0.640308
134.000 56.000 0.708133
134.000 58.000 0.789234
134.000 60.000 0.884161
134.000 62.000 0.992733
134.000 64.000 1.11355
134.000 66.000 1.24497
134.000 68.000 1.38538
134.000 70.000 1.53298
134.000 72.000 1.68578
134.000 74.000 1.8418
134.000 76.000 1.99905
134.000 78.000 2.15555
134.000 80.000 2.3093
134.000 82.000 2.45833
134.000 84.000 2.60065
134.000 86.000 2.73422
134.000 88.000 2.85612
134.000 90.000 2.9623
134.000 92.000 3.04886
134.000 94.000 3.11355
134.000 96.000 3.15543
134.000 98.000 3.17451
134.000 100.000 3.17091
134.000 102.000 3.14531
134.000 104.000 3.09882
134.000 106.000 3.03295
134.000 108.000 2.94947
134.000 110.000 2.85015
134.000 112.000 2.73679
134.000 114.000 2.61117
134.000 116.000 2.47506
134.000 118.000 2.33024
136.000 0.000 0.706274
136.000 2.000 0.704217
136.000 4.000 0.698357
136.000 6.000 0.68916
136.000 8.000 0.677093
136.000 10.000 0.66262
136.000 12.000 0.646209
136.000 14.000 0.628326
136.000 16.000 0.609436
136.000 18.000 0.590005
136.000 20.000 0.570501
136.000 22.000 0.551387
136.000 24.000 0.533132
136.000 26.000 0.5162
136.000 28.000 0.501059
136.000 30.000 0.488173
136.000 32.000 0.47801
136.000 34.000 0.471034
136.000 36.000 0.467713
136.000 38.000 0.468513
136.000 40.000 0.473898
136.000 42.000 0.484336
136.000 44.000 0.500293
136.000 46.000 0.522234
136.000 48.000 0.550626
136.000 50.000 0.585934
136.000 52.000 0.628641
136.000 54.000 0.679897
136.000 56.000 0.741947
136.000 58.000 0.816344
136.000 60.000 0.903625
136.000 62.000 1.00365
136.000 64.000 1.11517
136.000 66.000 1.23667
136.000 68.000 1.36672
136.000 70.000 1.50365
136.000 72.000 1.64567
136.000 74.000 1.79098
136.000 76.000 1.93776
136.000 78.000 2.0842
136.000 80.000 2.22851
136.000 82.000 2.36886
136.000 84.000 2.50346
136.000 86.000 2.63046
136.000 88.000 2.74721
136.000 90.000 2.8501
136.000 92.000 2.93565
136.000 94.000 3.00184
136.000 96.000 3.04783
136.000 98.000 3.07362
136.000 100.000 3.07929
136.000 102.000 3.06547
136.000 104.000 3.03312
136.000 106.000 2.98358
136.000 108.000 2.91843
136.000 110.000 2.83923
136.000 112.000 2.74758
136.000 114.000 2.64505
136.000 116.000 2.53321
136.000 118.000 2.41366
138.000 0.000 0.766678
138.000 2.000 0.764756
138.000 4.000 0.759277
138.000 6.000 0.750673
138.000 8.000 0.739377
138.000 10.000 0.725819
138.000 12.000 0.710433
138.000 14.000 0.69365
138.000 16.000 0.675901
138.000 18.000 0.657619
138.000 20.000 0.639236
138.000 22.000 0.621183
138.000 24.000 0.603892
138.000 26.000 0.587796
138.000 28.000 0.573326
138.000 30.000 0.560914
138.000 32.000 0.550992
138.000 34.000 0.543992
138.000 36.000 0.540346
138.000 38.000 0.540485
138.000 40.000 0.544842
138.000 42.000 0.553849
138.000 44.000 0.567937
138.000 46.000 0.587538
138.000 48.000 0.613085
138.000 50.000 0.645009
138.000 52.000 0.683756
138.000 54.000 0.730389
138.000 56.000 0.786988
138.000 58.000 0.855002
138.000 60.000 0.934952
138.000 62.000 1.02674
138.000 64.000 1.12924
138.000 66.000 1.2411
138.000 68.000 1.36102
138.000 70.000 1.4875
138.000 72.000 1.61893
138.000 74.000 1.75367
138.000 76.000 1.89008
138.000 78.000 2.02654
138.000 80.000 2.1614
138.000 82.000 2.29303
138.000 84.000 2.41981
138.000 86.000 2.54006
138.000 88.000 2.65142
138.000 90.000 2.75069
138.000 92.000 2.83479
138.000 94.000 2.90192
138.000 96.000 2.95134
138.000 98.000 2.98303
138.000 100.000 2.99707
138.000 102.000 2.994
138.000 104.000 2.97465
138.000 106.000 2.94022
138.000 108.000 2.89206
138.000 110.000 2.83158
138.000 112.000 2.76016
138.000 114.000 2.67919
138.000 116.000 2.59004
138.000 118.000 2.49412
140.000 0.000 0.832486
140.000 2.000 0.830711
140.000 4.000 0.825651
140.000 6.000 0.817702
140.000 8.000 0.807261
140.000 10.000 0.794726
140.000 12.000 0.780492
140.000 14.000 0.764957
140.000 16.000 0.748517
140.000 18.000 0.731569
140.000 20.000 0.714509
140.000 22.000 0.697736
140.000 24.000 0.681645
140.000 26.000 0.666633
140.000 28.000 0.653097
140.000 30.000 0.641434
140.000 32.000 0.63204
140.000 34.000 0.625312
140.000 36.000 0.621647
140.000 38.000 0.621443
140.000 40.000 0.625094
140.000 42.000 0.632999
140.000 44.000 0.645554
140.000 46.000 0.663156
140.000 48.000 0.686202
140.000 50.000 0.715088
140.000 52.000 0.750224
140.000 54.000 0.792586
140.000 56.000 0.844084
140.000 58.000 0.906063
140.000 60.000 0.97902
140.000 62.000 1.0629
140.000 64.000 1.15669
140.000 66.000 1.2592
140.000 68.000 1.36925
140.000 70.000 1.48552
140.000 72.000 1.60656
140.000 74.000 1.73089
140.000 76.000 1.85705
140.000 78.000 1.98358
140.000 80.000 2.10901
140.000 82.000 2.23188
140.000 84.000 2.35072
140.000 86.000 2.46404
140.000 88.000 2.56975
140.000 90.000 2.66504
140.000 92.000 2.74721
140.000 94.000 2.81468
140.000 96.000 2.8668
140.000 98.000 2.90354
140.000 100.000 2.92496
140.000 102.000 2.93152
140.000 104.000 2.92396
140.000 106.000 2.90329
140.000 108.000 2.87071
140.000 110.000 2.82743
140.000 112.000 2.77465
140.000 114.000 2.71357
140.000 116.000 2.6454
140.000 118.000 2.57134
142.000 0.000 0.903458
142.000 2.000 0.901842
142.000 4.000 0.897237
142.000 6.000 0.890002
142.000 8.000 0.880498
142.000 10.000 0.869086
142.000 12.000 0.856127
142.000 14.000 0.841982
142.000 16.000 0.82701
142.000 18.000 0.811573
142.000 20.000 0.796032
142.000 22.000 0.780748
142.000 24.000 0.76608
142.000 26.000 0.75239
142.000 28.000 0.740039
142.000 30.000 0.729387
142.000 32.000 0.720795
142.000 34.000 0.714624
142.000 36.000 0.711234
142.000 38.000 0.710986
142.000 40.000 0.714241
142.000 42.000 0.72136
142.000 44.000 0.732703
142.000 46.000 0.748631
142.000 48.000 0.769505
142.000 50.000 0.795686
142.000 52.000 0.827545
142.000 54.000 0.86597
142.000 56.000 0.912702
142.000 58.000 0.968977
142.000 60.000 1.03527
142.000 62.000 1.11155
142.000 64.000 1.19694
142.000 66.000 1.29036
142.000 68.000 1.39081
142.000 70.000 1.49709
142.000 72.000 1.60792
142.000 74.000 1.722
142.000 76.000 1.83802
142.000 78.000 1.95468
142.000 80.000 2.07069
142.000 82.000 2.18475
142.000 84.000 2.29555
142.000 86.000 2.40177
142.000 88.000 2.50158
142.000 90.000 2.59254
142.000 92.000 2.67233
142.000 94.000 2.73957
142.000 96.000 2.79368
142.000 98.000 2.83464
142.000 100.000 2.8625
142.000 102.000 2.87764
142.000 104.000 2.88069
142.000 106.000 2.87252
142.000 108.000 2.85415
142.000 110.000 2.82662
142.000 112.000 2.79096
142.000 114.000 2.74819
142.000 116.000 2.69935
142.000 118.000 2.64547
144.000 0.000 0.979326
144.000 2.000 0.977882
144.000 4.000 0.973765
144.000 6.000 0.9673
144.000 8.000 0.95881
144.000 10.000 0.948619
144.000 12.000 0.93705
144.000 14.000 0.924428
144.000 16.000 0.911077
144.000 18.000 0.89732
144.000 20.000 0.883481
144.000 22.000 0.869884
144.000 24.000 0.856852
144.000 26.000 0.84471
144.000 28.000 0.833782
144.000 30.000 0.82439
144.000 32.000 0.816859
144.000 34.000 0.811514
144.000 36.000 0.808676
144.000 38.000 0.808672
144.000 40.000 0.811823
144.000 42.000 0.818455
144.000 44.000 0.82889
144.000 46.000 0.843453
144.000 48.000 0.862468
144.000 50.000 0.886258
144.000 52.000 0.915157
144.000 54.000 0.949963
144.000 56.000 0.992247
144.000 58.000 1.04313
144.000 60.000 1.10306
144.000 62.000 1.17205
144.000 64.000 1.24931
144.000 66.000 1.33393
144.000 68.000 1.42501
144.000 70.000 1.52151
144.000 72.000 1.62232
144.000 74.000 1.72628
144.000 76.000 1.83226
144.000 78.000 1.93912
144.000 80.000 2.04572
144.000 82.000 2.15092
144.000 84.000 2.25358
144.000 86.000 2.35253
144.000 88.000 2.44621
144.000 90.000 2.53252
144.000 92.000 2.60949
144.000 94.000 2.67595
144.000 96.000 2.7314
144.000 98.000 2.7758
144.000 100.000 2.80919
144.000 102.000 2.83191
144.000 104.000 2.84446
144.000 106.000 2.84758
144.000 108.000 2.84213
144.000 110.000 2.82898
144.000 112.000 2.80899
144.000 114.000 2.78303
144.000 116.000 2.75197
144.000 118.000 2.71667
146.000 0.000 1.05982
146.000 2.000 1.05856
146.000 4.000 1.05497
146.000 6.000 1.04932
146.000 8.000 1.04192
146.000 10.000 1.03304
146.000 12.000 1.02297
146.000 14.000 1.012
146.000 16.000 1.00041
146.000 18.000 0.988495
146.000 20.000 0.976531
146.000 22.000 0.964809
146.000 24.000 0.953615
146.000 26.000 0.943234
146.000 28.000 0.933953
146.000 30.000 0.926057
146.000 32.000 0.919834
146.000 34.000 0.915568
146.000 36.000 0.913547
146.000 38.000 0.914055
146.000 40.000 0.91738
146.000 42.000 0.923807
146.000 44.000 0.933622
146.000 46.000 0.947112
146.000 48.000 0.964563
146.000 50.000 0.98626
146.000 52.000 1.0125
146.000 54.000 1.04399
146.000 56.000 1.08212
146.000 58.000 1.12792
146.000 60.000 1.18178
146.000 62.000 1.24375
146.000 64.000 1.31315
146.000 66.000 1.38921
146.000 68.000 1.47114
146.000 70.000 1.55808
146.000 72.000 1.64903
146.000 74.000 1.74302
146.000 76.000 1.83906
146.000 78.000 1.93617
146.000 80.000 2.03337
146.000 82.000 2.12967
146.000 84.000 2.22408
146.000 86.000 2.31562
146.000 88.000 2.40294
146.000 90.000 2.4843
146.000 92.000 2.55804
146.000 94.000 2.6232
146.000 96.000 2.67935
146.000 98.000 2.72646
146.000 100.000 2.76454
146.000 102.000 2.79388
146.000 104.000 2.81489
146.000 106.000 2.82816
146.000 108.000 2.8344
146.000 110.000 2.83433
146.000 112.000 2.82865
146.000 114.000 2.81808
146.000 116.000 2.80332
146.000 118.000 2.78509
148.000 0.000 1.14468
148.000 2.000 1.14361
148.000 4.000 1.14057
148.000 6.000 1.1358
148.000 8.000 1.12955
148.000 10.000 1.12207
148.000 12.000 1.1136
148.000 14.000 1.1044
148.000 16.000 1.09471
148.000 18.000 1.08478
148.000 20.000 1.07486
148.000 22.000 1.06519
148.000 24.000 1.05602
148.000 26.000 1.0476
148.000 28.000 1.04018
148.000 30.000 1.034
148.000 32.000 1.02932
148.000 34.000 1.02637
148.000 36.000 1.02542
148.000 38.000 1.02669
148.000 40.000 1.03045
148.000 42.000 1.03694
148.000 44.000 1.04641
148.000 46.000 1.0591
148.000 48.000 1.07526
148.000 50.000 1.09515
148.000 52.000 1.11901
148.000 54.000 1.14746
148.000 56.000 1.18173
148.000 58.000 1.22271
148.000 60.000 1.27079
148.000 62.000 1.326
148.000 64.000 1.3878
148.000 66.000 1.45553
148.000 68.000 1.52854
148.000 70.000 1.60609
148.000 72.000 1.68735
148.000 74.000 1.77149
148.000 76.000 1.85769
148.000 78.000 1.9451
148.000 80.000 2.03291
148.000 82.000 2.12027
148.000 84.000 2.20636
148.000 86.000 2.29033
148.000 88.000 2.37107
148.000 90.000 2.44718
148.000 92.000 2.51732
148.000 94.000 2.5807
148.000 96.000 2.63696
148.000 98.000 2.68607
148.000 100.000 2.72806
148.000 102.000 2.76312
148.000 104.000 2.79159
148.000 106.000 2.81393
148.000 108.000 2.83072
148.000 110.000 2.8425
148.000 112.000 2.84985
148.000 114.000 2.85332
148.000 116.000 2.85348
148.000 118.000 2.85088
150.000 0.000 1.23364
150.000 2.000 1.23277
150.000 4.000 1.23031
150.000 6.000 1.22645
150.000 8.000 1.22142
150.000 10.000 1.21542
150.000 12.000 1.20866
150.000 14.000 1.20134
150.000 16.000 1.19368
150.000 18.000 1.18588
150.000 20.000 1.17814
150.000 22.000 1.17069
150.000 24.000 1.16373
150.000 26.000 1.15746
150.000 28.000 1.1521
150.000 30.000 1.14785
150.000 32.000 1.14492
150.000 34.000 1.14352
150.000 36.000 1.14385
150.000 38.000 1.14614
150.000 40.000 1.15058
150.000 42.000 1.15738
150.000 44.000 1.16675
150.000 46.000 1.1789
150.000 48.000 1.19404
150.000 50.000 1.21238
150.000 52.000 1.23413
150.000 54.000 1.25981
150.000 56.000 1.29048
150.000 58.000 1.32691
150.000 60.000 1.36945
150.000 62.000 1.41816
150.000 64.000 1.47259
150.000 66.000 1.53221
150.000 68.000 1.5965
150.000 70.000 1.66484
150.000 72.000 1.73656
150.000 74.000 1.81098
150.000 76.000 1.88742
150.000 78.000 1.96519
150.000 80.000 2.04361
150.000 82.000 2.12199
150.000 84.000 2.19967
150.000 86.000 2.27594
150.000 88.000 2.34992
150.000 90.000 2.4205
150.000 92.000 2.48667
150.000 94.000 2.5478
150.000 96.000 2.60362
150.000 98.000 2.65409
150.000 100.000 2.69922
150.000 102.000 2.73917
150.000 104.000 2.77418
150.000 106.000 2.80459
150.000 108.000 2.83083
150.000 110.000 2.85332
150.000 112.000 2.87249
150.000 114.000 2.88874
150.000 116.000 2.90252
150.000 118.000 2.91422
152.000 0.000 1.32642
152.000 2.000 1.32576
152.000 4.000 1.32391
152.000 6.000 1.32102
152.000 8.000 1.31727
152.000 10.000 1.31282
152.000 12.000 1.30785
152.000 14.000 1.30252
152.000 16.000 1.297
152.000 18.000 1.29145
152.000 20.000 1.28606
152.000 22.000 1.28098
152.000 24.000 1.27639
152.000 26.000 1.27245
152.000 28.000 1.26933
152.000 30.000 1.2672
152.000 32.000 1.26623
152.000 34.000 1.26658
152.000 36.000 1.26843
152.000 38.000 1.27195
152.000 40.000 1.2773
152.000 42.000 1.28464
152.000 44.000 1.29416
152.000 46.000 1.30601
152.000 48.000 1.32037
152.000 50.000 1.33741
152.000 52.000 1.35729
152.000 54.000 1.38045
152.000 56.000 1.40777
152.000 58.000 1.4399
152.000 60.000 1.47715
152.000 62.000 1.51958
152.000 64.000 1.56687
152.000 66.000 1.61859
152.000 68.000 1.67434
152.000 70.000 1.73364
152.000 72.000 1.79597
152.000 74.000 1.86077
152.000 76.000 1.92753
152.000 78.000 1.9957
152.000 80.000 2.06474
152.000 82.000 2.13412
152.000 84.000 2.2033
152.000 86.000 2.27174
152.000 88.000 2.33877
152.000 90.000 2.40358
152.000 92.000 2.46544
152.000 94.000 2.5239
152.000 96.000 2.57876
152.000 98.000 2.62997
152.000 100.000 2.67755
152.000 102.000 2.7216
152.000 104.000 2.76227
152.000 106.000 2.7998
152.000 108.000 2.83449
152.000 110.000 2.86662
152.000 112.000 2.89647
152.000 114.000 2.92434
152.000 116.000 2.95051
152.000 118.000 2.97526
154.000 0.000 1.42276
154.000 2.000 1.42232
154.000 4.000 1.4211
154.000 6.000 1.41921
154.000 8.000 1.4168
154.000 10.000 1.41397
154.000 12.000 1.41088
154.000 14.000 1.40763
154.000 16.000 1.40437
154.000 18.000 1.40121
154.000 20.000 1.39828
154.000 22.000 1.39572
154.000 24.000 1.39366
154.000 26.000 1.39221
154.000 28.000 1.3915
154.000 30.000 1.39168
154.000 32.000 1.39285
154.000 34.000 1.39516
154.000 36.000 1.39873
154.000 38.000 1.40368
154.000 40.000 1.41015
154.000 42.000 1.41826
154.000 44.000 1.42814
154.000 46.000 1.43992
154.000 48.000 1.45373
154.000 50.000 1.46969
154.000 52.000 1.48793
154.000 54.000 1.50881
154.000 56.000 1.53301
154.000 58.000 1.56106
154.000 60.000 1.59324
154.000 62.000 1.62962
154.000 64.000 1.66997
154.000 66.000 1.71398
154.000 68.000 1.76137
154.000 70.000 1.81179
154.000 72.000 1.86485
154.000 74.000 1.92015
154.000 76.000 1.9773
154.000 78.000 2.03591
154.000 80.000 2.09558
154.000 82.000 2.15592
154.000 84.000 2.21654
154.000 86.000 2.27703
154.000 88.000 2.33693
154.000 90.000 2.39573
154.000 92.000 2.45297
154.000 94.000 2.50836
154.000 96.000 2.56177
154.000 98.000 2.61316
154.000 100.000 2.66254
154.000 102.000 2.70995
154.000 104.000 2.75548
154.000 106.000 2.79926
154.000 108.000 2.84145
154.000 110.000 2.88221
154.000 112.000 2.9217
154.000 114.000 2.96008
154.000 116.000 2.99752
154.000 118.000 3.03416
156.000 0.000 1.52239
156.000 2.000 1.52218
156.000 4.000 1.52161
156.000 6.000 1.52077
156.000 8.000 1.51974
156.000 10.000 1.51861
156.000 12.000 1.51746
156.000 14.000 1.51639
156.000 16.000 1.51548
156.000 18.000 1.51482
156.000 20.000 1.51449
156.000 22.000 1.51458
156.000 24.000 1.51518
156.000 26.000 1.51638
156.000 28.000 1.51825
156.000 30.000 1.5209
156.000 32.000 1.5244
156.000 34.000 1.52884
156.000 36.000 1.5343
156.000 38.000 1.54089
156.000 40.000 1.54867
156.000 42.000 1.55775
156.000 44.000 1.5682
156.000 46.000 1.58011
156.000 48.000 1.59358
156.000 50.000 1.60868
156.000 52.000 1.6255
156.000 54.000 1.6443
156.000 56.000 1.66559
156.000 58.000 1.68979
156.000 60.000 1.71711
156.000 62.000 1.74763
156.000 64.000 1.78123
156.000 66.000 1.81771
156.000 68.000 1.8569
156.000 70.000 1.89858
156.000 72.000 1.94249
156.000 74.000 1.98838
156.000 76.000 2.036
156.000 78.000 2.0851
156.000 80.000 2.13541
156.000 82.000 2.18668
156.000 84.000 2.23866
156.000 86.000 2.29109
156.000 88.000 2.34371
156.000 90.000 2.39627
156.000 92.000 2.4486
156.000 94.000 2.50056
156.000 96.000 2.55207
156.000 98.000 2.60311
156.000 100.000 2.65368
156.000 102.000 2.70378
156.000 104.000 2.75343
156.000 106.000 2.80264
156.000 108.000 2.85146
156.000 110.000 2.89993
156.000 112.000 2.94809
156.000 114.000 2.99597
156.000 116.000 3.04362
156.000 118.000 3.09108
158.000 0.000 1.62505
158.000 2.000 1.62508
158.000 4.000 1.62518
158.000 6.000 1.62541
158.000 8.000 1.62582
158.000 10.000 1.62644
158.000 12.000 1.62732
158.000 14.000 1.62851
158.000 16.000 1.63005
158.000 18.000 1.63198
158.000 20.000 1.63436
158.000 22.000 1.63723
158.000 24.000 1.64063
158.000 26.000 1.6446
158.000 28.000 1.6492
158.000 30.000 1.65447
158.000 32.000 1.66045
158.000 34.000 1.66719
158.000 36.000 1.67474
158.000 38.000 1.68313
158.000 40.000 1.69241
158.000 42.000 1.70264
158.000 44.000 1.71385
158.000 46.000 1.72609
158.000 48.000 1.7394
158.000 50.000 1.75383
158.000 52.000 1.76943
158.000 54.000 1.78635
158.000 56.000 1.80493
158.000 58.000 1.82546
158.000 60.000 1.84811
158.000 62.000 1.87297
158.000 64.000 1.89999
158.000 66.000 1.92911
158.000 68.000 1.96024
158.000 70.000 1.99331
158.000 72.000 2.02819
158.000 74.000 2.06477
158.000 76.000 2.10292
158.000 78.000 2.14253
158.000 80.000 2.18348
158.000 82.000 2.22566
158.000 84.000 2.26894
158.000 86.000 2.31321
158.000 88.000 2.3584
158.000 90.000 2.40453
158.000 92.000 2.45168
158.000 94.000 2.49986
158.000 96.000 2.54907
158.000 98.000 2.59928
158.000 100.000 2.65049
158.000 102.000 2.70266
158.000 104.000 2.75573
158.000 106.000 2.80962
158.000 108.000 2.86428
158.000 110.000 2.91961
158.000 112.000 2.97554
158.000 114.000 3.03199
158.000 116.000 3.08889
158.000 118.000 3.14617
160.000 0.000 1.73047
160.000 2.000 1.73073
160.000 4.000 1.73153
160.000 6.000 1.73287
160.000 8.000 1.73475
160.000 10.000 1.73718
160.000 12.000 1.74015
160.000 14.000 1.74367
160.000 16.000 1.74775
160.000 18.000 1.75238
160.000 20.000 1.75757
160.000 22.000 1.76332
160.000 24.000 1.76964
160.000 26.000 1.77653
160.000 28.000 1.78399
160.000 30.000 1.79202
160.000 32.000 1.80063
160.000 34.000 1.80982
160.000 36.000 1.81959
160.000 38.000 1.82995
160.000 40.000 1.84091
160.000 42.000 1.85245
160.000 44.000 1.86459
160.000 46.000 1.87732
160.000 48.000 1.89066
160.000 50.000 1.90461
160.000 52.000 1.91916
160.000 54.000 1.93438
160.000 56.000 1.95043
160.000 58.000 1.96748
160.000 60.000 1.98562
160.000 62.000 2.00498
160.000 64.000 2.02559
160.000 66.000 2.04749
160.000 68.000 2.07071
160.000 70.000 2.09529
160.000 72.000 2.12124
160.000 74.000 2.14857
160.000 76.000 2.17732
160.000 78.000 2.20748
160.000 80.000 2.23908
160.000 82.000 2.27214
160.000 84.000 2.30666
160.000 86.000 2.34268
160.000 88.000 2.38031
160.000 90.000 2.41982
160.000 92.000 2.46154
160.000 94.000 2.50564
160.000 96.000 2.55217
160.000 98.000 2.60111
160.000 100.000 2.65245
160.000 102.000 2.70612
160.000 104.000 2.76199
160.000 106.000 2.81989
160.000 108.000 2.87964
160.000 110.000 2.94106
160.000 112.000 3.00395
160.000 114.000 3.06813
160.000 116.000 3.1334
160.000 118.000 3.19959
162.000 0.000 1.83837
162.000 2.000 1.83889
162.000 4.000 1.8404
162.000 6.000 1.84288
162.000 8.000 1.84627
162.000 10.000 1.85055
162.000 12.000 1.85567
162.000 14.000 1.8616
162.000 16.000 1.86828
162.000 18.000 1.8757
162.000 20.000 1.88379
162.000 22.000 1.89253
162.000 24.000 1.90188
162.000 26.000 1.91179
162.000 28.000 1.92223
162.000 30.000 1.93315
162.000 32.000 1.94452
162.000 34.000 1.9563
162.000 36.000 1.96845
162.000 38.000 1.98092
162.000 40.000 1.99369
162.000 42.000 2.0067
162.000 44.000 2.01993
162.000 46.000 2.03332
162.000 48.000 2.04685
162.000 50.000 2.06046
162.000 52.000 2.07413
162.000 54.000 2.08781
162.000 56.000 2.1015
162.000 58.000 2.11521
162.000 60.000 2.12902
162.000 62.000 2.14302
162.000 64.000 2.15736
162.000 66.000 2.17218
162.000 68.000 2.18761
162.000 70.000 2.2038
162.000 72.000 2.22092
162.000 74.000 2.23909
162.000 76.000 2.25848
162.000 78.000 2.27923
162.000 80.000 2.30148
162.000 82.000 2.3254
162.000 84.000 2.35111
162.000 86.000 2.37879
162.000 88.000 2.40874
162.000 90.000 2.44147
162.000 92.000 2.47754
162.000 94.000 2.51728
162.000 96.000 2.56079
162.000 98.000 2.60806
162.000 100.000 2.65908
162.000 102.000 2.71374
162.000 104.000 2.77184
162.000 106.000 2.83313
162.000 108.000 2.89732
162.000 110.000 2.96412
162.000 112.000 3.03323
162.000 114.000 3.10436
162.000 116.000 3.17722
162.000 118.000 3.25151
164.000 0.000 1.9485
164.000 2.000 1.94927
164.000 4.000 1.95151
164.000 6.000 1.95515
164.000 8.000 1.96009
164.000 10.000 1.96627
164.000 12.000 1.9736
164.000 14.000 1.98198
164.000 16.000 1.99135
164.000 18.000 2.00162
164.000 20.000 2.0127
164.000 22.000 2.02452
164.000 24.000 2.03699
164.000 26.000 2.05003
164.000 28.000 2.06356
164.000 30.000 2.07749
164.000 32.000 2.09174
164.000 34.000 2.10623
164.000 36.000 2.12087
164.000 38.000 2.13559
164.000 40.000 2.15031
164.000 42.000 2.16493
164.000 44.000 2.17937
164.000 46.000 2.19356
164.000 48.000 2.20742
164.000 50.000 2.22085
164.000 52.000 2.23378
164.000 54.000 2.24606
164.000 56.000 2.25752
164.000 58.000 2.26805
164.000 60.000 2.27766
164.000 62.000 2.28645
164.000 64.000 2.29465
164.000 66.000 2.3025
164.000 68.000 2.31025
164.000 70.000 2.31817
164.000 72.000 2.32652
164.000 74.000 2.3356
164.000 76.000 2.34568
164.000 78.000 2.35704
164.000 80.000 2.36995
164.000 82.000 2.3847
164.000 84.000 2.40157
164.000 86.000 2.42084
164.000 88.000 2.44299
164.000 90.000 2.46879
164.000 92.000 2.49902
164.000 94.000 2.53414
164.000 96.000 2.57433
164.000 98.000 2.61958
164.000 100.000 2.66987
164.000 102.000 2.72505
164.000 104.000 2.78488
164.000 106.000 2.84901
164.000 108.000 2.91705
164.000 110.000 2.98861
164.000 112.000 3.06329
164.000 114.000 3.14069
164.000 116.000 3.22042
164.000 118.000 3.30208
166.000 0.000 2.06059
166.000 2.000 2.06161
166.000 4.000 2.06459
166.000 6.000 2.06941
166.000 8.000 2.07594
166.000 10.000 2.08406
166.000 12.000 2.09363
166.000 14.000 2.10453
166.000 16.000 2.11665
166.000 18.000 2.12984
166.000 20.000 2.14398
166.000 22.000 2.15896
166.000 24.000 2.17464
166.000 26.000 2.1909
166.000 28.000 2.2076
166.000 30.000 2.22464
166.000 32.000 2.24187
166.000 34.000 2.25918
166.000 36.000 2.27644
166.000 38.000 2.29352
166.000 40.000 2.31029
166.000 42.000 2.32664
166.000 44.000 2.34243
166.000 46.000 2.35755
166.000 48.000 2.37185
166.000 50.000 2.38522
166.000 52.000 2.39754
166.000 54.000 2.40856
166.000 56.000 2.41792
166.000 58.000 2.42539
166.000 60.000 2.43093
166.000 62.000 2.43463
166.000 64.000 2.4368
166.000 66.000 2.43779
166.000 68.000 2.43795
166.000 70.000 2.43767
166.000 72.000 2.43734
166.000 74.000 2.43738
166.000 76.000 2.4382
166.000 78.000 2.44019
166.000 80.000 2.44376
166.000 82.000 2.44934
166.000 84.000 2.45731
166.000 86.000 2.4681
166.000 88.000 2.48237
166.000 90.000 2.5011
166.000 92.000 2.52532
166.000 94.000 2.55561
166.000 96.000 2.59221
166.000 98.000 2.63512
166.000 100.000 2.68432
166.000 102.000 2.73963
166.000 104.000 2.80074
166.000 106.000 2.86723
166.000 108.000 2.9386
166.000 110.000 3.01436
166.000 112.000 3.09403
166.000 114.000 3.1771
166.000 116.000 3.26307
166.000 118.000 3.35146
168.000 0.000 2.17436
168.000 2.000 2.17565
168.000 4.000 2.17938
168.000 6.000 2.18541
168.000 8.000 2.19354
168.000 10.000 2.20363
168.000 12.000 2.21549
168.000 14.000 2.22896
168.000 16.000 2.24386
168.000 18.000 2.26003
168.000 20.000 2.27731
168.000 22.000 2.29551
168.000 24.000 2.31447
168.000 26.000 2.33402
168.000 28.000 2.354
168.000 30.000 2.37422
168.000 32.000 2.39453
168.000 34.000 2.41475
168.000 36.000 2.43471
168.000 38.000 2.45425
168.000 40.000 2.47319
168.000 42.000 2.49137
168.000 44.000 2.50861
168.000 46.000 2.52475
168.000 48.000 2.53962
168.000 50.000 2.55304
168.000 52.000 2.56485
168.000 54.000 2.57472
168.000 56.000 2.5821
168.000 58.000 2.58662
168.000 60.000 2.58819
168.000 62.000 2.58689
168.000 64.000 2.58313
168.000 66.000 2.57736
168.000 68.000 2.57002
168.000 70.000 2.56161
168.000 72.000 2.55267
168.000 74.000 2.54372
168.000 76.000 2.5353
168.000 78.000 2.52795
168.000 80.000 2.52219
168.000 82.000 2.51857
168.000 84.000 2.51761
168.000 86.000 2.51987
168.000 88.000 2.52617
168.000 90.000 2.53773
168.000 92.000 2.55578
168.000 94.000 2.58105
168.000 96.000 2.61383
168.000 98.000 2.65413
168.000 100.000 2.70193
168.000 102.000 2.75701
168.000 104.000 2.81902
168.000 106.000 2.88745
168.000 108.000 2.96171
168.000 110.000 3.0412
168.000 112.000 3.12535
168.000 114.000 3.21356
168.000 116.000 3.30525
168.000 118.000 3.39982
170.000 0.000 2.28956
170.000 2.000 2.2911
170.000 4.000 2.29561
170.000 6.000 2.30285
170.000 8.000 2.31262
170.000 10.000 2.3247
170.000 12.000 2.33888
170.000 14.000 2.35495
170.000 16.000 2.3727
170.000 18.000 2.3919
170.000 20.000 2.41235
170.000 22.000 2.43384
170.000 24.000 2.45614
170.000 26.000 2.47906
170.000 28.000 2.50236
170.000 30.000 2.52585
170.000 32.000 2.54931
170.000 34.000 2.57252
170.000 36.000 2.59527
170.000 38.000 2.61735
170.000 40.000 2.63854
170.000 42.000 2.65864
170.000 44.000 2.67742
170.000 46.000 2.69468
170.000 48.000 2.7102
170.000 50.000 2.72376
170.000 52.000 2.73516
170.000 54.000 2.74397
170.000 56.000 2.74945
170.000 58.000 2.75111
170.000 60.000 2.7488
170.000 62.000 2.7426
170.000 64.000 2.733
170.000 66.000 2.72054
170.000 68.000 2.70577
170.000 70.000 2.6893
170.000 72.000 2.67179
170.000 74.000 2.65389
170.000 76.000 2.63628
170.000 78.000 2.61959
170.000 80.000 2.60451
170.000 82.000 2.59168
170.000 84.000 2.58177
170.000 86.000 2.57544
170.000 88.000 2.57371
170.000 90.000 2.57799
170.000 92.000 2.58974
170.000 94.000 2.60983
170.000 96.000 2.6386
170.000 98.000 2.67606
170.000 100.000 2.7222
170.000 102.000 2.77677
170.000 104.000 2.83936
170.000 106.000 2.90936
170.000 108.000 2.98613
170.000 110.000 3.06895
170.000 112.000 3.15717
170.000 114.000 3.25008
170.000 116.000 3.34702
170.000 118.000 3.4473
172.000 0.000 2.4059
172.000 2.000 2.40772
172.000 4.000 2.41299
172.000 6.000 2.42147
172.000 8.000 2.43288
172.000 10.000 2.44699
172.000 12.000 2.46352
172.000 14.000 2.48222
172.000 16.000 2.50284
172.000 18.000 2.52512
172.000 20.000 2.54879
172.000 22.000 2.57361
172.000 24.000 2.59931
172.000 26.000 2.62564
172.000 28.000 2.65234
172.000 30.000 2.67915
172.000 32.000 2.70581
172.000 34.000 2.73208
172.000 36.000 2.75768
172.000 38.000 2.78237
172.000 40.000 2.80589
172.000 42.000 2.82797
172.000 44.000 2.84836
172.000 46.000 2.86681
172.000 48.000 2.88306
172.000 50.000 2.89684
172.000 52.000 2.9079
172.000 54.000 2.91572
172.000 56.000 2.91938
172.000 58.000 2.91827
172.000 60.000 2.91215
172.000 62.000 2.90112
172.000 64.000 2.88573
172.000 66.000 2.86665
172.000 68.000 2.8445
172.000 70.000 2.82003
172.000 72.000 2.79399
172.000 74.000 2.76719
172.000 76.000 2.74039
172.000 78.000 2.7144
172.000 80.000 2.68999
172.000 82.000 2.66794
172.000 84.000 2.64904
172.000 86.000 2.6341
172.000 88.000 2.62427
172.000 90.000 2.6212
172.000 92.000 2.62656
172.000 94.000 2.64134
172.000 96.000 2.66594
172.000 98.000 2.70037
172.000 100.000 2.74464
172.000 102.000 2.79845
172.000 104.000 2.86135
172.000 106.000 2.93265
172.000 108.000 3.01161
172.000 110.000 3.09744
172.000 112.000 3.18938
172.000 114.000 3.28664
172.000 116.000 3.38846
172.000 118.000 3.49406
174.000 0.000 2.52314
174.000 2.000 2.52522
174.000 4.000 2.53127
174.000 6.000 2.54099
174.000 8.000 2.55407
174.000 10.000 2.57021
174.000 12.000 2.58912
174.000 14.000 2.61048
174.000 16.000 2.634
174.000 18.000 2.65938
174.000 20.000 2.68631
174.000 22.000 2.71449
174.000 24.000 2.74362
174.000 26.000 2.77341
174.000 28.000 2.80354
174.000 30.000 2.83372
174.000 32.000 2.86364
174.000 34.000 2.89301
174.000 36.000 2.92152
174.000 38.000 2.94887
174.000 40.000 2.97476
174.000 42.000 2.99889
174.000 44.000 3.02095
174.000 46.000 3.04064
174.000 48.000 3.05767
174.000 50.000 3.07173
174.000 52.000 3.08251
174.000 54.000 3.0894
174.000 56.000 3.09131
174.000 58.000 3.08746
174.000 60.000 3.0776
174.000 62.000 3.06179
174.000 64.000 3.04068
174.000 66.000 3.01502
174.000 68.000 2.98554
174.000 70.000 2.95309
174.000 72.000 2.91857
174.000 74.000 2.88288
174.000 76.000 2.84693
174.000 78.000 2.81163
174.000 80.000 2.77789
174.000 82.000 2.74662
174.000 84.000 2.71873
174.000 86.000 2.69513
174.000 88.000 2.67717
174.000 90.000 2.66669
174.000 92.000 2.66557
174.000 94.000 2.67493
174.000 96.000 2.69524
174.000 98.000 2.72651
174.000 100.000 2.76874
174.000 102.000 2.82161
174.000 104.000 2.88461
174.000 106.000 2.957
174.000 108.000 3.03791
174.000 110.000 3.1265
174.000 112.000 3.22189
174.000 114.000 3.32322
174.000 116.000 3.42964
174.000 118.000 3.54028


==> anc/c2b_limp_vs_lam_24x8.dat <==
3.6000 0.098 0.0007 5.9941409799999998e-02 1.863e-02
3.6000 0.098 0.0018 5.4880855300000003e-02 7.875e-03
3.6000 0.098 0.0037 6.1771106100000001e-02 5.198e-02
3.6000 0.098 0.0055 -6.9303178400000002e-03 2.336e-02


==> anc/c2b_vs_lam_24x8.dat <==
3.6000 0.098 0.0007 2.7498635600000002e-02 3.390e-03
3.6000 0.098 0.0018 1.9524902100000002e-02 2.009e-03
3.6000 0.098 0.0037 2.2905080500000001e-02 1.402e-03
3.6000 0.098 0.0055 2.1234315600000001e-02 9.981e-04


==> anc/c2s_24x8_T123.dat <==
0.125926 0.0567345 0.00265144
0.251852 0.0590672 0.0021809
0.377778 0.0633094 0.00413433
0.503704 0.0668999 0.00246801
0.62963 0.0698101 0.00568138
0.762963 0.0635327 0.00220127
0.881481 0.067728 0.00347113


==> anc/c2s_24x8_T147.dat <==
0.125926 0.216348 0.00906302
0.251852 0.237264 0.00507385
0.377778 0.249603 0.00704509
0.503704 0.261599 0.00601947
0.62963 0.265677 0.00579663
0.762963 0.286881 0.0159503
0.881481 0.282345 0.00500479


==> anc/c2s_24x8_T163.dat <==
0.125926 0.608902 0.0287803
0.251852 0.634832 0.0377777
0.377778 0.616478 0.0561456
0.503704 0.650879 0.00780364
0.62963 0.64251 0.0102833
0.762963 0.642147 0.0141136
0.881481 0.675988 0.023861


==> anc/c2s_24x8_spline_3T.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
%\definecolor{ccpta}{RGB}{176,48,96}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{180,180,180}

\definecolor{cdata2}{RGB}{0,100,192}
\definecolor{cdata3}{RGB}{0,200,255}

\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}

\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_I/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$\chi_2^s/m_\pi^2$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=1.0,
                     ymin=0.0,
                     ymax=1.1,
                     ytick distance=0.2,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.27,0.97)},anchor=north,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{./c2s_final_spline_24x8_T123.dat}\mydataone;
            
            \pgfplotstableread{./c2s_final_spline_24x8_T147.dat}\mydatatwo;
            
            \pgfplotstableread{./c2s_final_spline_24x8_T163.dat}\mydatathree;
            
            
            \addplot+[name path=C, no markers, solid, ccpt, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydataone};
            
            \addplot+[name path=D, no markers, solid, ccpt, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydataone};

            \addplot[ccpt, opacity=0.4, forget plot] fill between[of=C and D];
            
            
            \addplot+[name path=A, no markers, solid, cdata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatatwo};
            
            \addplot+[name path=B, no markers, solid, cdata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatatwo};

            \addplot[cdata, opacity=0.4, forget plot] fill between[of=A and B];
            
            
            \addplot+[name path=E, no markers, solid, adata, forget plot] 
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}+(\thisrowno{2}^2+\thisrowno{3}^2)^0.5] {\mydatathree};
            
            \addplot+[name path=F, no markers, solid, adata, forget plot]
                      table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}-(\thisrowno{2}^2+\thisrowno{4}^2)^0.5] {\mydatathree};

            \addplot[adata, opacity=0.4, forget plot] fill between[of=E and F];
            
            
            \addplot[only marks, ccpt, mark=*, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0}-0.01,y expr=\thisrowno{1},y error expr=\thisrowno{2}] {./c2s_24x8_T123.dat};
            
            \addlegendentry{\hspace*{1mm}$T=123$ MeV}            
            
            \addplot[only marks, cdata, mark=*, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0},y expr=\thisrowno{1},y error expr=\thisrowno{2}] {./c2s_24x8_T147.dat};
            
            \addlegendentry{\hspace*{1mm}$T=147$ MeV}            
            
            \addplot[only marks, adata, mark=*, thin, error bars/.cd, y dir=both,y explicit]
                     table[x expr=\thisrowno{0}+0.01,y expr=\thisrowno{1},y error expr=\thisrowno{2}] {./c2s_24x8_T163.dat};
            
            \addlegendentry{\hspace*{1mm}$T=163$ MeV}


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/c2s_final_spline_24x8_T123.dat <==
0 0.0568486 0.0018535 7.38546e-05 0.000882305
0.00740741 0.0568541 0.00185075 7.33059e-05 0.000881207
0.0148148 0.0568705 0.00184472 7.16598e-05 0.000877915
0.0222222 0.0568973 0.00183649 6.90261e-05 0.000872428
0.0296296 0.0569343 0.00182716 6.54047e-05 0.000864746
0.037037 0.0569812 0.00180521 6.09053e-05 0.00085487
0.0444444 0.0570375 0.0017904 5.55281e-05 0.000843896
0.0518519 0.057103 0.00176187 4.93992e-05 0.000833471
0.0592593 0.0571774 0.00174486 4.2546e-05 0.000837311
0.0666667 0.0572603 0.00171907 3.50398e-05 0.000841152
0.0740741 0.0573514 0.0017059 2.69355e-05 0.000846091
0.0814815 0.0574503 0.00168121 1.59781e-05 0.000843347
0.0888889 0.0575568 0.00166639 1.4546e-06 0.000829081
0.0962963 0.0576705 0.0016406 -1.38272e-05 0.000817558
0.103704 0.057791 0.00159616 -1.99506e-05 0.000815912
0.111111 0.0579181 0.00156433 -2.0428e-05 0.00081262
0.118519 0.0580515 0.00152044 -2.05597e-05 0.000823045
0.125926 0.0581907 0.00147874 -2.44115e-05 0.000797805
0.133333 0.0583354 0.00145075 -2.44609e-05 0.000798354
0.140741 0.0584854 0.00140466 -2.26996e-05 0.000811523
0.148148 0.0586403 0.00138326 -2.7166e-05 0.000824691
0.155556 0.0587998 0.00133992 -1.00796e-05 0.000814266
0.162963 0.0589635 0.0013037 -4.96955e-06 0.000813717
0.17037 0.0591312 0.00127133 6.24417e-06 0.000818656
0.177778 0.0593024 0.00122524 1.7476e-05 0.000810974
0.185185 0.0594769 0.00118738 2.19918e-05 0.00080439
0.192593 0.0596543 0.00114403 2.36049e-05 0.000798903
0.2 0.0598343 0.00112373 3.29273e-05 0.000805487
0.207407 0.0600165 0.00108861 4.22277e-05 0.000802195
0.214815 0.0602007 0.00106886 5.14787e-05 0.000793416
0.222222 0.0603866 0.00104911 6.06859e-05 0.00080823
0.22963 0.0605737 0.00103759 6.97394e-05 0.000823045
0.237037 0.0607617 0.00102277 7.86831e-05 0.000837311
0.244444 0.0609504 0.00100082 8.79561e-05 0.000844444
0.251852 0.0611394 0.000994239 9.80521e-05 0.000849931
0.259259 0.0613283 0.00098107 0.000107325 0.00085487
0.266667 0.0615169 0.000980521 0.000115775 0.000859259
0.274074 0.0617046 0.000971193 0.000123402 0.0008631
0.281481 0.0618911 0.00096406 0.000128834 0.000865844
0.288889 0.062076 0.000953086 0.000136406 0.000868038
0.296296 0.0622588 0.000944307 0.000140137 0.000869684
0.303704 0.0624393 0.000957476 0.00014085 0.000871331
0.311111 0.0626169 0.000980521 0.000132401 0.000871331
0.318519 0.0627916 0.000994239 0.000119396 0.000869136
0.325926 0.0629629 0.00101564 0.000104143 0.000865295
0.333333 0.0631305 0.00103868 8.70233e-05 0.000859259
0.340741 0.0632941 0.00105295 6.84225e-05 0.000855418
0.348148 0.0634534 0.00107764 5.75034e-05 0.000851029
0.355556 0.0636081 0.00110892 5.60219e-05 0.000853772
0.362963 0.0637581 0.00112318 5.49794e-05 0.000868038
0.37037 0.063903 0.00114239 6.54595e-05 0.000853772
0.377778 0.0640428 0.00117147 6.43621e-05 0.000846639
0.385185 0.0641774 0.00118903 5.98628e-05 0.000847737
0.392593 0.0643069 0.00121097 6.43621e-05 0.000848834
0.4 0.0644313 0.00123128 6.85871e-05 0.000839506
0.407407 0.0645507 0.0012428 7.24829e-05 0.000838409
0.414815 0.0646651 0.00124444 7.59945e-05 0.000855967
0.422222 0.0647748 0.00125706 9.06447e-05 0.000860905
0.42963 0.0648796 0.00126914 9.27298e-05 0.000854321
0.437037 0.0649797 0.00128669 9.64609e-05 0.000846639
0.444444 0.0650751 0.00128779 0.000104746 0.000839506
0.451852 0.065166 0.00128999 0.0001093 0.000832922
0.459259 0.0652523 0.00129657 0.000119012 0.00082963
0.466667 0.0653342 0.0013048 0.000125103 0.000829081
0.474074 0.0654117 0.00130974 0.000126749 0.000822497
0.481481 0.0654849 0.00132071 0.000127517 0.000815912
0.488889 0.0655538 0.00132016 0.000129053 0.000809877
0.496296 0.0656186 0.0013273 0.000131303 0.000806036
0.503704 0.0656793 0.00131797 0.000131632 0.000810425
0.511111 0.0657359 0.00129657 0.000123896 0.000813717
0.518519 0.0657886 0.00128724 0.000116598 0.00081701
0.525926 0.0658374 0.00128724 0.000109684 0.000819753
0.533333 0.0658823 0.00127627 0.00010321 0.000822497
0.540741 0.0659235 0.00126584 9.71193e-05 0.000824691
0.548148 0.065961 0.0012642 9.17421e-05 0.000826337
0.555556 0.0659948 0.00125213 9.03155e-05 0.000827984
0.562963 0.0660251 0.00124554 8.86694e-05 0.000829081
0.57037 0.066052 0.00123292 8.68038e-05 0.000830178
0.577778 0.0660754 0.00122469 8.47737e-05 0.000830727
0.585185 0.0660954 0.00120604 8.25789e-05 0.000831276
0.592593 0.0661122 0.00118738 8.01646e-05 0.000831276
0.6 0.0661257 0.0011594 7.75857e-05 0.000830727
0.607407 0.0661362 0.00114348 7.48422e-05 0.000830178
0.614815 0.0661435 0.00113306 7.19342e-05 0.00082963
0.622222 0.0661478 0.0011166 6.79835e-05 0.000828532
0.62963 0.0661492 0.0011144 6.12894e-05 0.000827435
0.637037 0.0661478 0.00110233 5.45185e-05 0.000825789
0.644444 0.0661435 0.0010749 5.62414e-05 0.000824143
0.651852 0.0661365 0.00106667 5.50892e-05 0.000822497
0.659259 0.0661268 0.00105075 5.4085e-05 0.000820302
0.666667 0.0661146 0.00103594 5.47051e-05 0.000818107
0.674074 0.0660998 0.00101783 5.56927e-05 0.000821399
0.681481 0.0660826 0.0010096 5.58025e-05 0.00084225
0.688889 0.0660629 0.00099808 5.00082e-05 0.0008631
0.696296 0.066041 0.000991495 5.10453e-05 0.000884499
0.703704 0.0660168 0.000990947 5.20713e-05 0.000885048
0.711111 0.0659904 0.00099808 5.30974e-05 0.000881756
0.718519 0.0659619 0.000996982 5.41125e-05 0.000878464
0.725926 0.0659314 0.00102387 5.50892e-05 0.000884499
0.733333 0.0658989 0.00102881 5.60768e-05 0.000873525
0.740741 0.0658645 0.00104527 5.70645e-05 0.000862551
0.748148 0.0658283 0.00106502 5.79973e-05 0.000853772
0.755556 0.0657902 0.00108807 5.893e-05 0.000859808
0.762963 0.0657505 0.00111166 6.97942e-05 0.000847737
0.77037 0.0657092 0.00113306 8.38409e-05 0.000835665
0.777778 0.0656663 0.00115226 9.80521e-05 0.000843896
0.785185 0.0656219 0.00120549 0.000112538 0.000848285
0.792593 0.065576 0.00123841 0.00012203 0.000846091
0.8 0.0655289 0.00127023 0.000129273 0.000857064
0.807407 0.0654804 0.00129877 0.000134156 0.000868587
0.814815 0.0654307 0.00135199 0.000136516 0.000879561
0.822222 0.0653798 0.00140521 0.000138656 0.000891084
0.82963 0.0653279 0.00144801 0.000140631 0.000903155
0.837037 0.065275 0.00149575 0.000142442 0.000914678
0.844444 0.0652211 0.00155775 0.000144033 0.0009262
0.851852 0.0651663 0.00160439 0.000145405 0.000937723
0.859259 0.0651108 0.00164938 0.000146612 0.000915775
0.866667 0.0650545 0.00169767 0.000147545 0.000932236
0.874074 0.0649975 0.00174156 0.000153635 0.000951989
0.881481 0.0649399 0.0017893 0.000160713 0.000971742


==> anc/c2s_final_spline_24x8_T147.dat <==
0 0.227521 0.0056845 0.0016417 0.00138546
0.00740741 0.227535 0.00567901 0.00164005 0.00138326
0.0148148 0.227574 0.00566255 0.00163457 0.00137723
0.0222222 0.22764 0.00562963 0.00162634 0.00136735
0.0296296 0.227731 0.00559122 0.00161536 0.00135364
0.037037 0.227846 0.00554184 0.0016011 0.00133663
0.0444444 0.227985 0.00551989 0.00158354 0.00131742
0.0518519 0.228147 0.00550343 0.00156379 0.00132236
0.0592593 0.228332 0.00543704 0.00154184 0.0013273
0.0666667 0.228538 0.00537942 0.00151715 0.00127737
0.0740741 0.228766 0.005307 0.00150288 0.00122305
0.0814815 0.229015 0.00522524 0.00149575 0.00121427
0.0888889 0.229283 0.00514348 0.00149136 0.00121975
0.0962963 0.22957 0.00506612 0.00148752 0.00121536
0.103704 0.229877 0.00494321 0.00147215 0.00116488
0.111111 0.230201 0.00482963 0.00147929 0.00112538
0.118519 0.230542 0.00472593 0.0014749 0.00112977
0.125926 0.2309 0.00458765 0.00146996 0.00113361
0.133333 0.231274 0.00445981 0.00145021 0.00113635
0.140741 0.231664 0.00434733 0.00141783 0.00113909
0.148148 0.232068 0.00422661 0.00138326 0.00114129
0.155556 0.232486 0.00411797 0.00134979 0.00114294
0.162963 0.232918 0.0040417 0.00131578 0.00113141
0.17037 0.233362 0.00392757 0.0012823 0.00110123
0.177778 0.233818 0.00378765 0.00125048 0.0010738
0.185185 0.234286 0.00365542 0.00123292 0.00108861
0.192593 0.234765 0.0035561 0.00122414 0.00110233
0.2 0.235254 0.00342826 0.00121481 0.00110892
0.207407 0.235752 0.00330151 0.00120658 0.00109026
0.214815 0.23626 0.00319945 0.0012203 0.0010716
0.222222 0.236775 0.00312812 0.0012225 0.00105295
0.22963 0.237298 0.0029701 0.00120549 0.00103484
0.237037 0.237828 0.00289273 0.00121481 0.00101619
0.244444 0.238364 0.00285706 0.00125048 0.000997531
0.251852 0.238906 0.00278573 0.00125981 0.00099369
0.259259 0.239453 0.00271824 0.00123676 0.000974486
0.266667 0.240004 0.002631 0.00121317 0.000960768
0.274074 0.240558 0.00257339 0.00119067 0.000960219
0.281481 0.241116 0.00254047 0.00120768 0.000953086
0.288889 0.241676 0.0024642 0.00121811 0.000940466
0.296296 0.242239 0.00240933 0.00119177 0.000927846
0.303704 0.242802 0.00232867 0.00116379 0.000899314
0.311111 0.243367 0.00232373 0.00116598 0.000869136
0.318519 0.243933 0.00229355 0.00116818 0.000837311
0.325926 0.244499 0.00228861 0.00116927 0.000824691
0.333333 0.245065 0.00231495 0.00116982 0.000815912
0.340741 0.24563 0.00235226 0.00118025 0.00080823
0.348148 0.246196 0.00238738 0.00118134 0.000801097
0.355556 0.24676 0.00245432 0.00118244 0.000794513
0.362963 0.247323 0.00249438 0.00116159 0.000789026
0.37037 0.247886 0.00251632 0.00115885 0.000785734
0.377778 0.248447 0.00255254 0.00115556 0.000790672
0.385185 0.249007 0.00257997 0.00114239 0.000772565
0.392593 0.249567 0.00260631 0.00112977 0.000767627
0.4 0.250125 0.00263539 0.0011166 0.000747874
0.407407 0.250681 0.00267325 0.00110398 0.000752263
0.414815 0.251237 0.00272263 0.00110233 0.000753361
0.422222 0.251792 0.00276269 0.00110892 0.00075775
0.42963 0.252346 0.00276379 0.0011144 0.000767078
0.437037 0.252898 0.00279671 0.00111879 0.000776955
0.444444 0.25345 0.00282743 0.00112263 0.000786283
0.451852 0.254 0.00283676 0.00112593 0.000787929
0.459259 0.25455 0.00283292 0.00112812 0.000773114
0.466667 0.255099 0.00285158 0.00112428 0.000759396
0.474074 0.255646 0.00287243 0.00112922 0.000746228
0.481481 0.256193 0.00287078 0.00111879 0.000734156
0.488889 0.256739 0.00287353 0.00111605 0.000722634
0.496296 0.257284 0.00288669 0.00111331 0.000724829
0.503704 0.257828 0.00286914 0.00111056 0.000742387
0.511111 0.258371 0.00286914 0.00110782 0.00079561
0.518519 0.258913 0.0028834 0.00110508 0.000827435
0.525926 0.259454 0.00287682 0.00110233 0.000826886
0.533333 0.259995 0.00287243 0.00109959 0.000826337
0.540741 0.260534 0.00286749 0.00109684 0.000825789
0.548148 0.261073 0.00284115 0.0010941 0.000819204
0.555556 0.261611 0.00283292 0.00109136 0.000808779
0.562963 0.262148 0.00280604 0.00108807 0.000798354
0.57037 0.262685 0.00277586 0.00108532 0.00078738
0.577778 0.26322 0.00273361 0.00108258 0.000775857
0.585185 0.263755 0.00272263 0.00107929 0.000764335
0.592593 0.26429 0.00269355 0.00107654 0.00076214
0.6 0.264823 0.00266667 0.00111276 0.000761591
0.607407 0.265356 0.00264362 0.00111276 0.000759945
0.614815 0.265888 0.0026535 0.00110123 0.000807682
0.622222 0.26642 0.0026299 0.00108916 0.000804938
0.62963 0.26695 0.0026096 0.00110837 0.000802195
0.637037 0.267481 0.0025679 0.00111824 0.000799451
0.644444 0.26801 0.00254266 0.001138 0.000796159
0.651852 0.268539 0.00252455 0.00111715 0.000792867
0.659259 0.269068 0.00252181 0.0010952 0.000789575
0.666667 0.269595 0.00251632 0.00110562 0.000785734
0.674074 0.270123 0.00247791 0.00111879 0.000782442
0.681481 0.270649 0.00245981 0.00110727 0.000778601
0.688889 0.271175 0.00245542 0.00109575 0.00077476
0.696296 0.271701 0.00247298 0.00108422 0.00077037
0.703704 0.272226 0.00246091 0.0010727 0.000784636
0.711111 0.272751 0.00247517 0.00106063 0.000781344
0.718519 0.273275 0.00248779 0.00107984 0.000778052
0.725926 0.273799 0.00250206 0.00107325 0.000804938
0.733333 0.274322 0.00253443 0.00106392 0.000876269
0.740741 0.274845 0.00257174 0.0010546 0.000948148
0.748148 0.275367 0.00260686 0.00104472 0.00102112
0.755556 0.275889 0.00264033 0.00104691 0.00106447
0.762963 0.276411 0.00267819 0.00106447 0.00110617
0.77037 0.276932 0.00275062 0.00104746 0.00114678
0.777778 0.277453 0.00278299 0.00103045 0.00113909
0.785185 0.277974 0.00282524 0.00101235 0.00113086
0.792593 0.278494 0.00291468 0.000994239 0.00112318
0.8 0.279014 0.00293937 0.000979424 0.00111495
0.807407 0.279534 0.00303759 0.000975034 0.00110672
0.814815 0.280053 0.00313032 0.000971193 0.00109849
0.822222 0.280572 0.00322853 0.000966804 0.00109026
0.82963 0.281091 0.0033476 0.000962414 0.00108203
0.837037 0.28161 0.00343813 0.000958025 0.00107325
0.844444 0.282128 0.00354294 0.000953635 0.00106502
0.851852 0.282647 0.00368779 0.000936626 0.00105624
0.859259 0.283165 0.0038107 0.000915775 0.00104746
0.866667 0.283683 0.00394184 0.000895473 0.00103923
0.874074 0.2842 0.00405926 0.000896571 0.00103045
0.881481 0.284718 0.00420082 0.000901509 0.00102167


==> anc/c2s_final_spline_24x8_T163.dat <==
0 0.619505 0.0276159 0.00518354 0.00556927
0.00740741 0.61952 0.0276049 0.00518189 0.00556379
0.0148148 0.619565 0.027561 0.0051775 0.00555281
0.0222222 0.619639 0.0274952 0.00517037 0.00554184
0.0296296 0.619741 0.0273855 0.00515995 0.00551989
0.037037 0.61987 0.0271989 0.00514678 0.00549246
0.0444444 0.620024 0.0270508 0.00513032 0.00546283
0.0518519 0.620204 0.0268971 0.00511166 0.00542661
0.0592593 0.620409 0.0266667 0.00510672 0.00538601
0.0666667 0.620636 0.0263923 0.0051166 0.00534047
0.0740741 0.620886 0.0260137 0.00512647 0.00529108
0.0814815 0.621158 0.025701 0.0051369 0.00523786
0.0888889 0.62145 0.0253663 0.00507764 0.00518025
0.0962963 0.621762 0.0249822 0.00500302 0.00511989
0.103704 0.622093 0.0245871 0.00492455 0.00505569
0.111111 0.622441 0.0242359 0.00485871 0.0049882
0.118519 0.622807 0.0236872 0.00478793 0.00491852
0.125926 0.623188 0.0232044 0.004693 0.00484554
0.133333 0.623585 0.0227819 0.00464088 0.00477092
0.140741 0.623996 0.0222716 0.00454156 0.00469355
0.148148 0.62442 0.0217942 0.00444005 0.00460521
0.155556 0.624857 0.0212346 0.00433525 0.00451248
0.162963 0.625305 0.0207023 0.00422881 0.00441756
0.17037 0.625763 0.0200439 0.00411962 0.00431989
0.177778 0.626231 0.0195501 0.00400878 0.00422606
0.185185 0.626708 0.0191221 0.0038963 0.00411797
0.192593 0.627193 0.0185075 0.00377942 0.0040642
0.2 0.627685 0.0178601 0.00370206 0.00402579
0.207407 0.628182 0.0172236 0.00358189 0.00393964
0.214815 0.628685 0.0166475 0.00344198 0.0038535
0.222222 0.629192 0.0160933 0.0034118 0.00376735
0.22963 0.629702 0.0155117 0.00336077 0.0036823
0.237037 0.630214 0.015144 0.00319835 0.00359781
0.244444 0.630728 0.0147325 0.00313361 0.00351331
0.251852 0.631243 0.0143155 0.00304636 0.00343265
0.259259 0.631757 0.0137888 0.00293388 0.00335199
0.266667 0.632269 0.0132236 0.0028011 0.00331797
0.274074 0.632779 0.0127298 0.0027572 0.00331303
0.281481 0.633285 0.0121646 0.00271056 0.00323951
0.288889 0.633785 0.0118134 0.00265075 0.00311385
0.296296 0.63428 0.0114019 0.00250754 0.00304691
0.303704 0.634768 0.0108368 0.00243347 0.00299424
0.311111 0.635247 0.0104691 0.00243731 0.00293608
0.318519 0.635718 0.0102497 0.00241536 0.00287243
0.325926 0.636179 0.00991495 0.00234019 0.00280439
0.333333 0.636629 0.00957476 0.00236872 0.00273032
0.340741 0.637068 0.00936626 0.0022952 0.0026513
0.348148 0.637494 0.00906996 0.00224307 0.00256626
0.355556 0.637907 0.00872428 0.00221015 0.00249822
0.362963 0.638307 0.00845542 0.00212236 0.00245871
0.37037 0.638692 0.00828532 0.00205213 0.00241591
0.377778 0.639064 0.00809877 0.00203073 0.00239506
0.385185 0.63942 0.00786283 0.00200768 0.00236543
0.392593 0.639763 0.00772016 0.00198299 0.002338
0.4 0.640091 0.00768176 0.00195665 0.00231166
0.407407 0.640406 0.00754458 0.00192812 0.00228807
0.414815 0.640706 0.00740741 0.00189794 0.00226612
0.422222 0.640993 0.00733608 0.00186612 0.00224527
0.42963 0.641267 0.0072428 0.00183484 0.00217229
0.437037 0.641527 0.00728669 0.00180905 0.00214486
0.444444 0.641775 0.00712209 0.00178162 0.00212565
0.451852 0.64201 0.00707819 0.00175254 0.00210316
0.459259 0.642232 0.00697942 0.00172236 0.00203896
0.466667 0.642442 0.00691907 0.00169108 0.0019583
0.474074 0.642639 0.00680933 0.00161372 0.00187984
0.481481 0.642825 0.0066941 0.00155171 0.00180302
0.488889 0.642998 0.00664472 0.00150562 0.00172894
0.496296 0.64316 0.00666118 0.00145789 0.00165706
0.503704 0.643311 0.00662277 0.0014085 0.00158738
0.511111 0.64345 0.00654047 0.00135802 0.00151989
0.518519 0.643579 0.00645816 0.00133059 0.00143978
0.525926 0.643696 0.00641427 0.00125542 0.0013904
0.533333 0.643803 0.00634842 0.00118903 0.00132894
0.540741 0.643899 0.0062716 0.00110508 0.00126914
0.548148 0.643985 0.00624966 0.00103045 0.00122853
0.555556 0.644061 0.00618381 0.00102332 0.00119067
0.562963 0.644127 0.00610151 0.000967353 0.00115007
0.57037 0.644183 0.00595885 0.000904252 0.00110617
0.577778 0.64423 0.00579973 0.000834019 0.00106008
0.585185 0.644268 0.00568999 0.000764335 0.00101125
0.592593 0.644296 0.00563512 0.000695199 0.000959671
0.6 0.644315 0.00556379 0.000627709 0.00090535
0.607407 0.644326 0.0054096 0.00058546 0.000848834
0.614815 0.644328 0.00533553 0.00050749 0.000813717
0.622222 0.644322 0.00522359 0.000443402 0.000781344
0.62963 0.644307 0.00511056 0.000357915 0.000738546
0.637037 0.644285 0.00506776 0.000291907 0.0007369
0.644444 0.644255 0.00505953 0.000239726 0.000659534
0.651852 0.644217 0.00510343 0.000221948 0.000621674
0.659259 0.644172 0.00510727 0.000264252 0.000644719
0.666667 0.644119 0.00506557 0.000321262 0.000606859
0.674074 0.64406 0.00512757 0.000282908 0.000642524
0.681481 0.643993 0.00530206 0.000214815 0.000686968
0.688889 0.64392 0.00557476 0.000229904 0.000706173
0.696296 0.643841 0.00574486 0.000310123 0.000729218
0.703704 0.643755 0.00599177 0.000390233 0.000746776
0.711111 0.643664 0.0061454 0.000383155 0.000767078
0.718519 0.643566 0.00632647 0.000455473 0.000787929
0.725926 0.643463 0.00652949 0.000489657 0.000809328
0.733333 0.643354 0.00670508 0.000582167 0.000862551
0.740741 0.64324 0.00700137 0.000646365 0.000910288
0.748148 0.643121 0.00727572 0.000718793 0.00095144
0.755556 0.642997 0.00773114 0.000756653 0.00104307
0.762963 0.642869 0.0080439 0.000857613 0.0010524
0.77037 0.642735 0.00839506 0.000960219 0.00109739
0.777778 0.642598 0.00869136 0.00106392 0.00117147
0.785185 0.642456 0.0089273 0.00116982 0.00124499
0.792593 0.642311 0.00926749 0.00127682 0.00131907
0.8 0.642161 0.00964609 0.00128176 0.0013915
0.807407 0.642008 0.0100137 0.00132785 0.00146392
0.814815 0.641852 0.0104033 0.00142277 0.00153525
0.822222 0.641693 0.0107984 0.00143484 0.00160658
0.82963 0.64153 0.0112428 0.00144417 0.00167682
0.837037 0.641365 0.011561 0.00145185 0.00174595
0.844444 0.641197 0.0118683 0.00145789 0.00181509
0.851852 0.641027 0.0122689 0.00148148 0.00188313
0.859259 0.640855 0.0126639 0.00157531 0.00195062
0.866667 0.64068 0.0130754 0.00167023 0.00201701
0.874074 0.640504 0.0134321 0.0017668 0.00208285
0.881481 0.640326 0.0137668 0.00186392 0.00214815


==> anc/c2s_full_all3d_24x8.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
%\definecolor{ccpta}{RGB}{176,48,96}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{180,180,180}

\definecolor{cdata2}{RGB}{0,100,192}
\definecolor{cdata3}{RGB}{0,200,255}

\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}

\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm,
                     view/h=-30,
                     xlabel={$T$ [MeV]},
                     xlabel shift = 0 pt,
                     ylabel={$\mu_I/m_\pi$},
                     ylabel shift = 0 pt,
                     zlabel={$\chi^s_2/m_\pi^2$},
                     zlabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     zmin=0.0,
                     ytick distance=0.2,
                     ztick distance=0.3,
                     thick,
                     axis on top=true]
            
            \pgfplotstableread{./c2s_spline_24x8_showmat.dat}\mydataone;
                       
            \addplot3[surf,mesh/rows=60,mesh/ordering=y varies] table[x expr=\thisrowno{0}/1.0,y expr=\thisrowno{1}/135.0,z expr=\thisrowno{2}] {\mydataone};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/c2s_spline_24x8_showmat.dat <==
116.000 0.000 0.0334127
116.000 2.000 0.0334349
116.000 4.000 0.0334997
116.000 6.000 0.0336047
116.000 8.000 0.0337471
116.000 10.000 0.0339245
116.000 12.000 0.0341341
116.000 14.000 0.0343735
116.000 16.000 0.03464
116.000 18.000 0.0349311
116.000 20.000 0.0352442
116.000 22.000 0.0355766
116.000 24.000 0.0359259
116.000 26.000 0.0362893
116.000 28.000 0.0366644
116.000 30.000 0.0370485
116.000 32.000 0.037439
116.000 34.000 0.0378334
116.000 36.000 0.038229
116.000 38.000 0.0386229
116.000 40.000 0.039012
116.000 42.000 0.0393933
116.000 44.000 0.0397646
116.000 46.000 0.0401236
116.000 48.000 0.0404678
116.000 50.000 0.0407957
116.000 52.000 0.0411061
116.000 54.000 0.0413989
116.000 56.000 0.0416745
116.000 58.000 0.0419336
116.000 60.000 0.0421765
116.000 62.000 0.0424037
116.000 64.000 0.0426156
116.000 66.000 0.0428128
116.000 68.000 0.0429957
116.000 70.000 0.0431648
116.000 72.000 0.0433206
116.000 74.000 0.0434635
116.000 76.000 0.0435939
116.000 78.000 0.0437125
116.000 80.000 0.0438195
116.000 82.000 0.0439156
116.000 84.000 0.0440012
116.000 86.000 0.0440767
116.000 88.000 0.0441426
116.000 90.000 0.0441994
116.000 92.000 0.0442476
116.000 94.000 0.0442876
116.000 96.000 0.0443199
116.000 98.000 0.0443449
116.000 100.000 0.0443632
116.000 102.000 0.0443753
116.000 104.000 0.0443815
116.000 106.000 0.0443823
116.000 108.000 0.0443783
116.000 110.000 0.0443698
116.000 112.000 0.0443575
116.000 114.000 0.0443416
116.000 116.000 0.0443228
116.000 118.000 0.0443014
118.000 0.000 0.0392343
118.000 2.000 0.039256
118.000 4.000 0.0393195
118.000 6.000 0.0394223
118.000 8.000 0.0395616
118.000 10.000 0.039735
118.000 12.000 0.0399399
118.000 14.000 0.0401737
118.000 16.000 0.0404338
118.000 18.000 0.0407177
118.000 20.000 0.0410228
118.000 22.000 0.0413464
118.000 24.000 0.0416861
118.000 26.000 0.0420393
118.000 28.000 0.0424033
118.000 30.000 0.0427756
118.000 32.000 0.0431537
118.000 34.000 0.0435349
118.000 36.000 0.0439167
118.000 38.000 0.0442959
118.000 40.000 0.0446697
118.000 42.000 0.0450349
118.000 44.000 0.0453892
118.000 46.000 0.0457301
118.000 48.000 0.0460554
118.000 50.000 0.0463631
118.000 52.000 0.0466522
118.000 54.000 0.0469225
118.000 56.000 0.0471746
118.000 58.000 0.047409
118.000 60.000 0.047626
118.000 62.000 0.0478264
118.000 64.000 0.0480105
118.000 66.000 0.0481788
118.000 68.000 0.0483319
118.000 70.000 0.0484703
118.000 72.000 0.0485944
118.000 74.000 0.0487048
118.000 76.000 0.048802
118.000 78.000 0.0488864
118.000 80.000 0.0489586
118.000 82.000 0.049019
118.000 84.000 0.0490683
118.000 86.000 0.0491068
118.000 88.000 0.0491351
118.000 90.000 0.0491537
118.000 92.000 0.049163
118.000 94.000 0.0491636
118.000 96.000 0.0491561
118.000 98.000 0.0491408
118.000 100.000 0.0491183
118.000 102.000 0.049089
118.000 104.000 0.0490536
118.000 106.000 0.0490125
118.000 108.000 0.0489662
118.000 110.000 0.0489151
118.000 112.000 0.0488599
118.000 114.000 0.048801
118.000 116.000 0.0487389
118.000 118.000 0.048674
120.000 0.000 0.0457426
120.000 2.000 0.0457642
120.000 4.000 0.0458272
120.000 6.000 0.0459291
120.000 8.000 0.0460672
120.000 10.000 0.046239
120.000 12.000 0.0464419
120.000 14.000 0.0466733
120.000 16.000 0.0469306
120.000 18.000 0.0472113
120.000 20.000 0.0475128
120.000 22.000 0.0478324
120.000 24.000 0.0481677
120.000 26.000 0.048516
120.000 28.000 0.0488747
120.000 30.000 0.0492413
120.000 32.000 0.0496132
120.000 34.000 0.0499878
120.000 36.000 0.0503624
120.000 38.000 0.0507341
120.000 40.000 0.0510997
120.000 42.000 0.0514562
120.000 44.000 0.051801
120.000 46.000 0.0521318
120.000 48.000 0.0524461
120.000 50.000 0.0527421
120.000 52.000 0.0530185
120.000 54.000 0.0532752
120.000 56.000 0.0535127
120.000 58.000 0.0537317
120.000 60.000 0.0539325
120.000 62.000 0.0541158
120.000 64.000 0.054282
120.000 66.000 0.0544317
120.000 68.000 0.0545654
120.000 70.000 0.0546837
120.000 72.000 0.054787
120.000 74.000 0.0548759
120.000 76.000 0.0549509
120.000 78.000 0.0550126
120.000 80.000 0.0550615
120.000 82.000 0.055098
120.000 84.000 0.0551228
120.000 86.000 0.0551363
120.000 88.000 0.0551391
120.000 90.000 0.0551316
120.000 92.000 0.0551146
120.000 94.000 0.0550883
120.000 96.000 0.0550535
120.000 98.000 0.0550106
120.000 100.000 0.0549601
120.000 102.000 0.0549025
120.000 104.000 0.0548385
120.000 106.000 0.0547684
120.000 108.000 0.0546929
120.000 110.000 0.0546125
120.000 112.000 0.0545277
120.000 114.000 0.054439
120.000 116.000 0.0543469
120.000 118.000 0.054252
122.000 0.000 0.0529633
122.000 2.000 0.052985
122.000 4.000 0.0530483
122.000 6.000 0.0531507
122.000 8.000 0.0532895
122.000 10.000 0.0534621
122.000 12.000 0.0536659
122.000 14.000 0.0538983
122.000 16.000 0.0541567
122.000 18.000 0.0544385
122.000 20.000 0.054741
122.000 22.000 0.0550617
122.000 24.000 0.055398
122.000 26.000 0.0557471
122.000 28.000 0.0561067
122.000 30.000 0.0564739
122.000 32.000 0.0568462
122.000 34.000 0.0572211
122.000 36.000 0.0575957
122.000 38.000 0.0579672
122.000 40.000 0.0583322
122.000 42.000 0.0586877
122.000 44.000 0.0590312
122.000 46.000 0.0593602
122.000 48.000 0.0596721
122.000 50.000 0.059965
122.000 52.000 0.0602377
122.000 54.000 0.0604901
122.000 56.000 0.0607227
122.000 58.000 0.060936
122.000 60.000 0.0611307
122.000 62.000 0.0613072
122.000 64.000 0.0614662
122.000 66.000 0.061608
122.000 68.000 0.0617333
122.000 70.000 0.0618427
122.000 72.000 0.0619366
122.000 74.000 0.0620157
122.000 76.000 0.0620804
122.000 78.000 0.0621313
122.000 80.000 0.062169
122.000 82.000 0.0621939
122.000 84.000 0.0622067
122.000 86.000 0.0622078
122.000 88.000 0.0621979
122.000 90.000 0.0621775
122.000 92.000 0.062147
122.000 94.000 0.0621071
122.000 96.000 0.0620583
122.000 98.000 0.0620012
122.000 100.000 0.0619362
122.000 102.000 0.0618639
122.000 104.000 0.061785
122.000 106.000 0.0616998
122.000 108.000 0.061609
122.000 110.000 0.0615131
122.000 112.000 0.0614127
122.000 114.000 0.0613083
122.000 116.000 0.0612003
122.000 118.000 0.0610895
124.000 0.000 0.0609216
124.000 2.000 0.0609437
124.000 4.000 0.0610083
124.000 6.000 0.0611126
124.000 8.000 0.0612542
124.000 10.000 0.0614302
124.000 12.000 0.061638
124.000 14.000 0.061875
124.000 16.000 0.0621384
124.000 18.000 0.0624258
124.000 20.000 0.0627343
124.000 22.000 0.0630613
124.000 24.000 0.0634042
124.000 26.000 0.0637604
124.000 28.000 0.064127
124.000 30.000 0.0645016
124.000 32.000 0.0648814
124.000 34.000 0.0652637
124.000 36.000 0.0656459
124.000 38.000 0.0660249
124.000 40.000 0.0663974
124.000 42.000 0.0667602
124.000 44.000 0.0671107
124.000 46.000 0.0674465
124.000 48.000 0.067765
124.000 50.000 0.0680641
124.000 52.000 0.0683426
124.000 54.000 0.0686005
124.000 56.000 0.0688382
124.000 58.000 0.0690564
124.000 60.000 0.0692555
124.000 62.000 0.0694362
124.000 64.000 0.0695989
124.000 66.000 0.0697442
124.000 68.000 0.0698728
124.000 70.000 0.069985
124.000 72.000 0.0700816
124.000 74.000 0.070163
124.000 76.000 0.0702298
124.000 78.000 0.0702826
124.000 80.000 0.0703219
124.000 82.000 0.0703482
124.000 84.000 0.0703621
124.000 86.000 0.0703642
124.000 88.000 0.0703551
124.000 90.000 0.0703352
124.000 92.000 0.0703051
124.000 94.000 0.0702655
124.000 96.000 0.0702167
124.000 98.000 0.0701595
124.000 100.000 0.0700943
124.000 102.000 0.0700216
124.000 104.000 0.0699422
124.000 106.000 0.0698564
124.000 108.000 0.0697649
124.000 110.000 0.0696682
124.000 112.000 0.0695669
124.000 114.000 0.0694615
124.000 116.000 0.0693526
124.000 118.000 0.0692407
126.000 0.000 0.069643
126.000 2.000 0.0696659
126.000 4.000 0.0697326
126.000 6.000 0.0698406
126.000 8.000 0.0699869
126.000 10.000 0.070169
126.000 12.000 0.0703841
126.000 14.000 0.0706294
126.000 16.000 0.0709022
126.000 18.000 0.0711997
126.000 20.000 0.0715194
126.000 22.000 0.0718583
126.000 24.000 0.0722139
126.000 26.000 0.0725833
126.000 28.000 0.0729638
126.000 30.000 0.0733527
126.000 32.000 0.0737473
126.000 34.000 0.0741448
126.000 36.000 0.0745425
126.000 38.000 0.0749371
126.000 40.000 0.0753253
126.000 42.000 0.075704
126.000 44.000 0.0760706
126.000 46.000 0.0764223
126.000 48.000 0.0767567
126.000 50.000 0.0770718
126.000 52.000 0.0773662
126.000 54.000 0.0776398
126.000 56.000 0.0778932
126.000 58.000 0.078127
126.000 60.000 0.0783417
126.000 62.000 0.0785379
126.000 64.000 0.0787161
126.000 66.000 0.0788768
126.000 68.000 0.0790207
126.000 70.000 0.0791483
126.000 72.000 0.0792601
126.000 74.000 0.0793567
126.000 76.000 0.0794387
126.000 78.000 0.0795066
126.000 80.000 0.0795609
126.000 82.000 0.0796022
126.000 84.000 0.0796312
126.000 86.000 0.0796482
126.000 88.000 0.0796539
126.000 90.000 0.0796489
126.000 92.000 0.0796337
126.000 94.000 0.0796088
126.000 96.000 0.0795748
126.000 98.000 0.0795323
126.000 100.000 0.0794818
126.000 102.000 0.0794239
126.000 104.000 0.0793591
126.000 106.000 0.079288
126.000 108.000 0.0792111
126.000 110.000 0.079129
126.000 112.000 0.0790423
126.000 114.000 0.0789514
126.000 116.000 0.0788571
126.000 118.000 0.0787597
128.000 0.000 0.079153
128.000 2.000 0.079177
128.000 4.000 0.0792469
128.000 6.000 0.07936
128.000 8.000 0.0795135
128.000 10.000 0.0797045
128.000 12.000 0.0799301
128.000 14.000 0.0801877
128.000 16.000 0.0804742
128.000 18.000 0.080787
128.000 20.000 0.0811231
128.000 22.000 0.0814798
128.000 24.000 0.0818543
128.000 26.000 0.0822436
128.000 28.000 0.082645
128.000 30.000 0.0830556
128.000 32.000 0.0834727
128.000 34.000 0.0838933
128.000 36.000 0.0843147
128.000 38.000 0.0847334
128.000 40.000 0.0851463
128.000 42.000 0.0855499
128.000 44.000 0.0859417
128.000 46.000 0.086319
128.000 48.000 0.0866792
128.000 50.000 0.0870203
128.000 52.000 0.087341
128.000 54.000 0.0876412
128.000 56.000 0.0879215
128.000 58.000 0.0881823
128.000 60.000 0.0884242
128.000 62.000 0.0886479
128.000 64.000 0.0888537
128.000 66.000 0.0890424
128.000 68.000 0.0892144
128.000 70.000 0.0893702
128.000 72.000 0.0895105
128.000 74.000 0.0896357
128.000 76.000 0.0897465
128.000 78.000 0.0898434
128.000 80.000 0.0899268
128.000 82.000 0.0899975
128.000 84.000 0.0900558
128.000 86.000 0.0901025
128.000 88.000 0.0901379
128.000 90.000 0.0901627
128.000 92.000 0.0901774
128.000 94.000 0.0901826
128.000 96.000 0.0901788
128.000 98.000 0.0901666
128.000 100.000 0.0901464
128.000 102.000 0.090119
128.000 104.000 0.0900847
128.000 106.000 0.0900442
128.000 108.000 0.089998
128.000 110.000 0.0899466
128.000 112.000 0.0898907
128.000 114.000 0.0898307
128.000 116.000 0.0897672
128.000 118.000 0.0897007
130.000 0.000 0.0894771
130.000 2.000 0.0895025
130.000 4.000 0.0895766
130.000 6.000 0.0896966
130.000 8.000 0.0898595
130.000 10.000 0.0900623
130.000 12.000 0.0903021
130.000 14.000 0.090576
130.000 16.000 0.0908809
130.000 18.000 0.091214
130.000 20.000 0.0915723
130.000 22.000 0.0919529
130.000 24.000 0.0923527
130.000 26.000 0.0927689
130.000 28.000 0.0931985
130.000 30.000 0.0936386
130.000 32.000 0.0940861
130.000 34.000 0.0945382
130.000 36.000 0.0949919
130.000 38.000 0.0954438
130.000 40.000 0.0958904
130.000 42.000 0.0963284
130.000 44.000 0.0967552
130.000 46.000 0.097168
130.000 48.000 0.0975644
130.000 50.000 0.0979421
130.000 52.000 0.0983001
130.000 54.000 0.0986381
130.000 56.000 0.0989567
130.000 58.000 0.0992565
130.000 60.000 0.0995379
130.000 62.000 0.0998014
130.000 64.000 0.100048
130.000 66.000 0.100277
130.000 68.000 0.100491
130.000 70.000 0.100688
130.000 72.000 0.100871
130.000 74.000 0.101039
130.000 76.000 0.101193
130.000 78.000 0.101333
130.000 80.000 0.10146
130.000 82.000 0.101575
130.000 84.000 0.101678
130.000 86.000 0.10177
130.000 88.000 0.10185
130.000 90.000 0.101921
130.000 92.000 0.101981
130.000 94.000 0.102032
130.000 96.000 0.102075
130.000 98.000 0.102109
130.000 100.000 0.102136
130.000 102.000 0.102155
130.000 104.000 0.102168
130.000 106.000 0.102175
130.000 108.000 0.102176
130.000 110.000 0.102172
130.000 112.000 0.102164
130.000 114.000 0.102152
130.000 116.000 0.102136
130.000 118.000 0.102118
132.000 0.000 0.100641
132.000 2.000 0.100668
132.000 4.000 0.100747
132.000 6.000 0.100876
132.000 8.000 0.101051
132.000 10.000 0.101268
132.000 12.000 0.101526
132.000 14.000 0.101821
132.000 16.000 0.102149
132.000 18.000 0.102507
132.000 20.000 0.102894
132.000 22.000 0.103305
132.000 24.000 0.103737
132.000 26.000 0.104187
132.000 28.000 0.104652
132.000 30.000 0.10513
132.000 32.000 0.105616
132.000 34.000 0.106109
132.000 36.000 0.106604
132.000 38.000 0.107098
132.000 40.000 0.107588
132.000 42.000 0.10807
132.000 44.000 0.108542
132.000 46.000 0.109001
132.000 48.000 0.109444
132.000 50.000 0.10987
132.000 52.000 0.110276
132.000 54.000 0.110664
132.000 56.000 0.111033
132.000 58.000 0.111384
132.000 60.000 0.111717
132.000 62.000 0.112034
132.000 64.000 0.112334
132.000 66.000 0.112618
132.000 68.000 0.112887
132.000 70.000 0.113141
132.000 72.000 0.11338
132.000 74.000 0.113605
132.000 76.000 0.113817
132.000 78.000 0.114016
132.000 80.000 0.114203
132.000 82.000 0.114377
132.000 84.000 0.11454
132.000 86.000 0.114693
132.000 88.000 0.114835
132.000 90.000 0.114967
132.000 92.000 0.11509
132.000 94.000 0.115204
132.000 96.000 0.115309
132.000 98.000 0.115407
132.000 100.000 0.115497
132.000 102.000 0.115581
132.000 104.000 0.115658
132.000 106.000 0.11573
132.000 108.000 0.115796
132.000 110.000 0.115857
132.000 112.000 0.115914
132.000 114.000 0.115968
132.000 116.000 0.116018
132.000 118.000 0.116065
134.000 0.000 0.112669
134.000 2.000 0.112698
134.000 4.000 0.112784
134.000 6.000 0.112924
134.000 8.000 0.113113
134.000 10.000 0.113349
134.000 12.000 0.113628
134.000 14.000 0.113947
134.000 16.000 0.114304
134.000 18.000 0.114694
134.000 20.000 0.115114
134.000 22.000 0.115562
134.000 24.000 0.116033
134.000 26.000 0.116525
134.000 28.000 0.117035
134.000 30.000 0.117558
134.000 32.000 0.118092
134.000 34.000 0.118633
134.000 36.000 0.119179
134.000 38.000 0.119725
134.000 40.000 0.120269
134.000 42.000 0.120806
134.000 44.000 0.121333
134.000 46.000 0.121849
134.000 48.000 0.12235
134.000 50.000 0.122835
134.000 52.000 0.123302
134.000 54.000 0.123751
134.000 56.000 0.124183
134.000 58.000 0.124599
134.000 60.000 0.124998
134.000 62.000 0.125381
134.000 64.000 0.125749
134.000 66.000 0.126102
134.000 68.000 0.12644
134.000 70.000 0.126764
134.000 72.000 0.127075
134.000 74.000 0.127373
134.000 76.000 0.127659
134.000 78.000 0.127932
134.000 80.000 0.128194
134.000 82.000 0.128444
134.000 84.000 0.128684
134.000 86.000 0.128914
134.000 88.000 0.129134
134.000 90.000 0.129345
134.000 92.000 0.129548
134.000 94.000 0.129742
134.000 96.000 0.129928
134.000 98.000 0.130107
134.000 100.000 0.130279
134.000 102.000 0.130444
134.000 104.000 0.130604
134.000 106.000 0.130758
134.000 108.000 0.130908
134.000 110.000 0.131053
134.000 112.000 0.131194
134.000 114.000 0.131331
134.000 116.000 0.131465
134.000 118.000 0.131597
136.000 0.000 0.125588
136.000 2.000 0.12562
136.000 4.000 0.125713
136.000 6.000 0.125865
136.000 8.000 0.126071
136.000 10.000 0.126328
136.000 12.000 0.126633
136.000 14.000 0.126983
136.000 16.000 0.127373
136.000 18.000 0.1278
136.000 20.000 0.128261
136.000 22.000 0.128752
136.000 24.000 0.12927
136.000 26.000 0.129812
136.000 28.000 0.130373
136.000 30.000 0.130951
136.000 32.000 0.131541
136.000 34.000 0.132142
136.000 36.000 0.132748
136.000 38.000 0.133356
136.000 40.000 0.133963
136.000 42.000 0.134565
136.000 44.000 0.135159
136.000 46.000 0.135743
136.000 48.000 0.136314
136.000 50.000 0.13687
136.000 52.000 0.13741
136.000 54.000 0.137934
136.000 56.000 0.138443
136.000 58.000 0.138936
136.000 60.000 0.139414
136.000 62.000 0.139878
136.000 64.000 0.140327
136.000 66.000 0.140764
136.000 68.000 0.141187
136.000 70.000 0.141597
136.000 72.000 0.141996
136.000 74.000 0.142382
136.000 76.000 0.142757
136.000 78.000 0.143121
136.000 80.000 0.143475
136.000 82.000 0.143818
136.000 84.000 0.144152
136.000 86.000 0.144477
136.000 88.000 0.144793
136.000 90.000 0.1451
136.000 92.000 0.1454
136.000 94.000 0.145692
136.000 96.000 0.145977
136.000 98.000 0.146255
136.000 100.000 0.146527
136.000 102.000 0.146794
136.000 104.000 0.147055
136.000 106.000 0.147311
136.000 108.000 0.147562
136.000 110.000 0.14781
136.000 112.000 0.148054
136.000 114.000 0.148294
136.000 116.000 0.148532
136.000 118.000 0.148768
138.000 0.000 0.139424
138.000 2.000 0.139459
138.000 4.000 0.139561
138.000 6.000 0.139727
138.000 8.000 0.139953
138.000 10.000 0.140235
138.000 12.000 0.14057
138.000 14.000 0.140954
138.000 16.000 0.141383
138.000 18.000 0.141853
138.000 20.000 0.142361
138.000 22.000 0.142903
138.000 24.000 0.143476
138.000 26.000 0.144075
138.000 28.000 0.144697
138.000 30.000 0.145338
138.000 32.000 0.145995
138.000 34.000 0.146664
138.000 36.000 0.147341
138.000 38.000 0.148022
138.000 40.000 0.148703
138.000 42.000 0.149381
138.000 44.000 0.150053
138.000 46.000 0.150717
138.000 48.000 0.15137
138.000 50.000 0.15201
138.000 52.000 0.152635
138.000 54.000 0.153247
138.000 56.000 0.153845
138.000 58.000 0.15443
138.000 60.000 0.155002
138.000 62.000 0.155561
138.000 64.000 0.156108
138.000 66.000 0.156643
138.000 68.000 0.157166
138.000 70.000 0.157679
138.000 72.000 0.158181
138.000 74.000 0.158672
138.000 76.000 0.159154
138.000 78.000 0.159626
138.000 80.000 0.160088
138.000 82.000 0.160542
138.000 84.000 0.160988
138.000 86.000 0.161425
138.000 88.000 0.161855
138.000 90.000 0.162277
138.000 92.000 0.162693
138.000 94.000 0.163102
138.000 96.000 0.163504
138.000 98.000 0.163901
138.000 100.000 0.164293
138.000 102.000 0.164679
138.000 104.000 0.165061
138.000 106.000 0.165438
138.000 108.000 0.165812
138.000 110.000 0.166181
138.000 112.000 0.166548
138.000 114.000 0.166912
138.000 116.000 0.167274
138.000 118.000 0.167633
140.000 0.000 0.154354
140.000 2.000 0.154392
140.000 4.000 0.154505
140.000 6.000 0.154688
140.000 8.000 0.154937
140.000 10.000 0.155248
140.000 12.000 0.155617
140.000 14.000 0.156041
140.000 16.000 0.156515
140.000 18.000 0.157035
140.000 20.000 0.157598
140.000 22.000 0.158199
140.000 24.000 0.158835
140.000 26.000 0.159501
140.000 28.000 0.160193
140.000 30.000 0.160909
140.000 32.000 0.161642
140.000 34.000 0.162391
140.000 36.000 0.16315
140.000 38.000 0.163915
140.000 40.000 0.164683
140.000 42.000 0.165451
140.000 44.000 0.166214
140.000 46.000 0.166971
140.000 48.000 0.167719
140.000 50.000 0.168457
140.000 52.000 0.169183
140.000 54.000 0.169898
140.000 56.000 0.170601
140.000 58.000 0.171293
140.000 60.000 0.171974
140.000 62.000 0.172646
140.000 64.000 0.173307
140.000 66.000 0.173958
140.000 68.000 0.1746
140.000 70.000 0.175232
140.000 72.000 0.175856
140.000 74.000 0.176471
140.000 76.000 0.177078
140.000 78.000 0.177677
140.000 80.000 0.178268
140.000 82.000 0.178853
140.000 84.000 0.17943
140.000 86.000 0.18
140.000 88.000 0.180564
140.000 90.000 0.181122
140.000 92.000 0.181675
140.000 94.000 0.182222
140.000 96.000 0.182763
140.000 98.000 0.1833
140.000 100.000 0.183833
140.000 102.000 0.184361
140.000 104.000 0.184885
140.000 106.000 0.185406
140.000 108.000 0.185924
140.000 110.000 0.186438
140.000 112.000 0.18695
140.000 114.000 0.18746
140.000 116.000 0.187968
140.000 118.000 0.188473
142.000 0.000 0.171105
142.000 2.000 0.171148
142.000 4.000 0.171272
142.000 6.000 0.171474
142.000 8.000 0.17175
142.000 10.000 0.172095
142.000 12.000 0.172504
142.000 14.000 0.172975
142.000 16.000 0.173501
142.000 18.000 0.17408
142.000 20.000 0.174706
142.000 22.000 0.175376
142.000 24.000 0.176085
142.000 26.000 0.176829
142.000 28.000 0.177604
142.000 30.000 0.178405
142.000 32.000 0.179228
142.000 34.000 0.180069
142.000 36.000 0.180924
142.000 38.000 0.181787
142.000 40.000 0.182656
142.000 42.000 0.183527
142.000 44.000 0.184396
142.000 46.000 0.185261
142.000 48.000 0.18612
142.000 50.000 0.186971
142.000 52.000 0.187813
142.000 54.000 0.188647
142.000 56.000 0.189472
142.000 58.000 0.190289
142.000 60.000 0.191097
142.000 62.000 0.191898
142.000 64.000 0.192691
142.000 66.000 0.193476
142.000 68.000 0.194254
142.000 70.000 0.195026
142.000 72.000 0.19579
142.000 74.000 0.196548
142.000 76.000 0.1973
142.000 78.000 0.198046
142.000 80.000 0.198786
142.000 82.000 0.19952
142.000 84.000 0.20025
142.000 86.000 0.200974
142.000 88.000 0.201693
142.000 90.000 0.202408
142.000 92.000 0.203118
142.000 94.000 0.203824
142.000 96.000 0.204526
142.000 98.000 0.205225
142.000 100.000 0.20592
142.000 102.000 0.206612
142.000 104.000 0.207301
142.000 106.000 0.207987
142.000 108.000 0.208671
142.000 110.000 0.209352
142.000 112.000 0.210032
142.000 114.000 0.210709
142.000 116.000 0.211385
142.000 118.000 0.21206
144.000 0.000 0.190709
144.000 2.000 0.190756
144.000 4.000 0.190894
144.000 6.000 0.191117
144.000 8.000 0.191422
144.000 10.000 0.191804
144.000 12.000 0.192257
144.000 14.000 0.192779
144.000 16.000 0.193363
144.000 18.000 0.194005
144.000 20.000 0.194701
144.000 22.000 0.195445
144.000 24.000 0.196234
144.000 26.000 0.197063
144.000 28.000 0.197927
144.000 30.000 0.198821
144.000 32.000 0.199741
144.000 34.000 0.200682
144.000 36.000 0.201639
144.000 38.000 0.202608
144.000 40.000 0.203585
144.000 42.000 0.204566
144.000 44.000 0.205548
144.000 46.000 0.206529
144.000 48.000 0.207505
144.000 50.000 0.208476
144.000 52.000 0.209442
144.000 54.000 0.210401
144.000 56.000 0.211354
144.000 58.000 0.212301
144.000 60.000 0.213242
144.000 62.000 0.214178
144.000 64.000 0.215108
144.000 66.000 0.216033
144.000 68.000 0.216953
144.000 70.000 0.217868
144.000 72.000 0.218778
144.000 74.000 0.219684
144.000 76.000 0.220585
144.000 78.000 0.221482
144.000 80.000 0.222375
144.000 82.000 0.223263
144.000 84.000 0.224149
144.000 86.000 0.22503
144.000 88.000 0.225908
144.000 90.000 0.226783
144.000 92.000 0.227655
144.000 94.000 0.228524
144.000 96.000 0.22939
144.000 98.000 0.230254
144.000 100.000 0.231115
144.000 102.000 0.231973
144.000 104.000 0.23283
144.000 106.000 0.233685
144.000 108.000 0.234538
144.000 110.000 0.235389
144.000 112.000 0.236239
144.000 114.000 0.237088
144.000 116.000 0.237935
144.000 118.000 0.238782
146.000 0.000 0.214111
146.000 2.000 0.214162
146.000 4.000 0.214313
146.000 6.000 0.214557
146.000 8.000 0.214891
146.000 10.000 0.215309
146.000 12.000 0.215806
146.000 14.000 0.216377
146.000 16.000 0.217017
146.000 18.000 0.217721
146.000 20.000 0.218484
146.000 22.000 0.219301
146.000 24.000 0.220167
146.000 26.000 0.221078
146.000 28.000 0.222027
146.000 30.000 0.22301
146.000 32.000 0.224022
146.000 34.000 0.225059
146.000 36.000 0.226114
146.000 38.000 0.227183
146.000 40.000 0.228261
146.000 42.000 0.229346
146.000 44.000 0.230433
146.000 46.000 0.23152
146.000 48.000 0.232604
146.000 50.000 0.233685
146.000 52.000 0.234762
146.000 54.000 0.235833
146.000 56.000 0.2369
146.000 58.000 0.237963
146.000 60.000 0.239022
146.000 62.000 0.240076
146.000 64.000 0.241126
146.000 66.000 0.242172
146.000 68.000 0.243215
146.000 70.000 0.244254
146.000 72.000 0.245289
146.000 74.000 0.246321
146.000 76.000 0.247349
146.000 78.000 0.248375
146.000 80.000 0.249397
146.000 82.000 0.250417
146.000 84.000 0.251433
146.000 86.000 0.252447
146.000 88.000 0.253458
146.000 90.000 0.254467
146.000 92.000 0.255474
146.000 94.000 0.256478
146.000 96.000 0.25748
146.000 98.000 0.258481
146.000 100.000 0.259479
146.000 102.000 0.260476
146.000 104.000 0.261471
146.000 106.000 0.262465
146.000 108.000 0.263457
146.000 110.000 0.264449
146.000 112.000 0.265439
146.000 114.000 0.266428
146.000 116.000 0.267416
146.000 118.000 0.268404
148.000 0.000 0.242245
148.000 2.000 0.2423
148.000 4.000 0.242462
148.000 6.000 0.242725
148.000 8.000 0.243084
148.000 10.000 0.243533
148.000 12.000 0.244067
148.000 14.000 0.244681
148.000 16.000 0.245369
148.000 18.000 0.246126
148.000 20.000 0.246946
148.000 22.000 0.247824
148.000 24.000 0.248755
148.000 26.000 0.249734
148.000 28.000 0.250754
148.000 30.000 0.251811
148.000 32.000 0.252899
148.000 34.000 0.254012
148.000 36.000 0.255146
148.000 38.000 0.256295
148.000 40.000 0.257454
148.000 42.000 0.258619
148.000 44.000 0.259787
148.000 46.000 0.260955
148.000 48.000 0.26212
148.000 50.000 0.263281
148.000 52.000 0.264438
148.000 54.000 0.265589
148.000 56.000 0.266736
148.000 58.000 0.267878
148.000 60.000 0.269016
148.000 62.000 0.270149
148.000 64.000 0.271278
148.000 66.000 0.272402
148.000 68.000 0.273523
148.000 70.000 0.274639
148.000 72.000 0.275752
148.000 74.000 0.276861
148.000 76.000 0.277967
148.000 78.000 0.279069
148.000 80.000 0.280168
148.000 82.000 0.281264
148.000 84.000 0.282357
148.000 86.000 0.283447
148.000 88.000 0.284535
148.000 90.000 0.28562
148.000 92.000 0.286702
148.000 94.000 0.287782
148.000 96.000 0.28886
148.000 98.000 0.289936
148.000 100.000 0.291009
148.000 102.000 0.292081
148.000 104.000 0.293152
148.000 106.000 0.294221
148.000 108.000 0.295288
148.000 110.000 0.296354
148.000 112.000 0.297419
148.000 114.000 0.298483
148.000 116.000 0.299546
148.000 118.000 0.300608
150.000 0.000 0.276877
150.000 2.000 0.276935
150.000 4.000 0.277104
150.000 6.000 0.27738
150.000 8.000 0.277755
150.000 10.000 0.278226
150.000 12.000 0.278785
150.000 14.000 0.279427
150.000 16.000 0.280146
150.000 18.000 0.280937
150.000 20.000 0.281794
150.000 22.000 0.282711
150.000 24.000 0.283682
150.000 26.000 0.284701
150.000 28.000 0.285764
150.000 30.000 0.286863
150.000 32.000 0.287994
150.000 34.000 0.28915
150.000 36.000 0.290326
150.000 38.000 0.291516
150.000 40.000 0.292715
150.000 42.000 0.293918
150.000 44.000 0.295122
150.000 46.000 0.296322
150.000 48.000 0.297518
150.000 50.000 0.298706
150.000 52.000 0.299886
150.000 54.000 0.301057
150.000 56.000 0.302221
150.000 58.000 0.303376
150.000 60.000 0.304524
150.000 62.000 0.305665
150.000 64.000 0.306798
150.000 66.000 0.307924
150.000 68.000 0.309043
150.000 70.000 0.310156
150.000 72.000 0.311263
150.000 74.000 0.312363
150.000 76.000 0.313458
150.000 78.000 0.314546
150.000 80.000 0.31563
150.000 82.000 0.316708
150.000 84.000 0.317781
150.000 86.000 0.318849
150.000 88.000 0.319913
150.000 90.000 0.320973
150.000 92.000 0.322028
150.000 94.000 0.323079
150.000 96.000 0.324127
150.000 98.000 0.325171
150.000 100.000 0.326213
150.000 102.000 0.327251
150.000 104.000 0.328286
150.000 106.000 0.329319
150.000 108.000 0.330349
150.000 110.000 0.331377
150.000 112.000 0.332404
150.000 114.000 0.333428
150.000 116.000 0.334451
150.000 118.000 0.335473
152.000 0.000 0.320168
152.000 2.000 0.320227
152.000 4.000 0.320399
152.000 6.000 0.320679
152.000 8.000 0.32106
152.000 10.000 0.321537
152.000 12.000 0.322103
152.000 14.000 0.322752
152.000 16.000 0.323478
152.000 18.000 0.324275
152.000 20.000 0.325138
152.000 22.000 0.326059
152.000 24.000 0.327033
152.000 26.000 0.328055
152.000 28.000 0.329117
152.000 30.000 0.330214
152.000 32.000 0.33134
152.000 34.000 0.332489
152.000 36.000 0.333654
152.000 38.000 0.334829
152.000 40.000 0.33601
152.000 42.000 0.337189
152.000 44.000 0.338363
152.000 46.000 0.339528
152.000 48.000 0.340681
152.000 50.000 0.34182
152.000 52.000 0.342943
152.000 54.000 0.34405
152.000 56.000 0.345141
152.000 58.000 0.346217
152.000 60.000 0.347279
152.000 62.000 0.348326
152.000 64.000 0.349359
152.000 66.000 0.350379
152.000 68.000 0.351387
152.000 70.000 0.352381
152.000 72.000 0.353364
152.000 74.000 0.354335
152.000 76.000 0.355294
152.000 78.000 0.356243
152.000 80.000 0.357181
152.000 82.000 0.35811
152.000 84.000 0.359028
152.000 86.000 0.359938
152.000 88.000 0.360839
152.000 90.000 0.361732
152.000 92.000 0.362617
152.000 94.000 0.363494
152.000 96.000 0.364365
152.000 98.000 0.365229
152.000 100.000 0.366087
152.000 102.000 0.366939
152.000 104.000 0.367785
152.000 106.000 0.368627
152.000 108.000 0.369465
152.000 110.000 0.370298
152.000 112.000 0.371128
152.000 114.000 0.371955
152.000 116.000 0.372779
152.000 118.000 0.373601
154.000 0.000 0.371106
154.000 2.000 0.371164
154.000 4.000 0.371335
154.000 6.000 0.371611
154.000 8.000 0.371988
154.000 10.000 0.372458
154.000 12.000 0.373016
154.000 14.000 0.373654
154.000 16.000 0.374367
154.000 18.000 0.375148
154.000 20.000 0.375992
154.000 22.000 0.37689
154.000 24.000 0.377839
154.000 26.000 0.37883
154.000 28.000 0.379858
154.000 30.000 0.380916
154.000 32.000 0.381999
154.000 34.000 0.383099
154.000 36.000 0.384211
154.000 38.000 0.385327
154.000 40.000 0.386441
154.000 42.000 0.387547
154.000 44.000 0.38864
154.000 46.000 0.389715
154.000 48.000 0.390768
154.000 50.000 0.391797
154.000 52.000 0.392798
154.000 54.000 0.393773
154.000 56.000 0.394722
154.000 58.000 0.395646
154.000 60.000 0.396544
154.000 62.000 0.397419
154.000 64.000 0.398271
154.000 66.000 0.399101
154.000 68.000 0.399908
154.000 70.000 0.400695
154.000 72.000 0.401461
154.000 74.000 0.402208
154.000 76.000 0.402935
154.000 78.000 0.403645
154.000 80.000 0.404337
154.000 82.000 0.405012
154.000 84.000 0.405672
154.000 86.000 0.406316
154.000 88.000 0.406945
154.000 90.000 0.407561
154.000 92.000 0.408163
154.000 94.000 0.408753
154.000 96.000 0.409332
154.000 98.000 0.409899
154.000 100.000 0.410456
154.000 102.000 0.411003
154.000 104.000 0.411542
154.000 106.000 0.412072
154.000 108.000 0.412595
154.000 110.000 0.413112
154.000 112.000 0.413622
154.000 114.000 0.414127
154.000 116.000 0.414628
154.000 118.000 0.415124
156.000 0.000 0.426096
156.000 2.000 0.426154
156.000 4.000 0.426322
156.000 6.000 0.426594
156.000 8.000 0.426963
156.000 10.000 0.427423
156.000 12.000 0.427968
156.000 14.000 0.42859
156.000 16.000 0.429284
156.000 18.000 0.430042
156.000 20.000 0.430859
156.000 22.000 0.431727
156.000 24.000 0.432641
156.000 26.000 0.433593
156.000 28.000 0.434577
156.000 30.000 0.435586
156.000 32.000 0.436614
156.000 34.000 0.437655
156.000 36.000 0.438702
156.000 38.000 0.439747
156.000 40.000 0.440782
156.000 42.000 0.441802
156.000 44.000 0.4428
156.000 46.000 0.443771
156.000 48.000 0.444709
156.000 50.000 0.445612
156.000 52.000 0.446476
156.000 54.000 0.447303
156.000 56.000 0.448092
156.000 58.000 0.448845
156.000 60.000 0.449562
156.000 62.000 0.450246
156.000 64.000 0.450897
156.000 66.000 0.451515
156.000 68.000 0.452102
156.000 70.000 0.452659
156.000 72.000 0.453188
156.000 74.000 0.453688
156.000 76.000 0.454161
156.000 78.000 0.454609
156.000 80.000 0.455031
156.000 82.000 0.455429
156.000 84.000 0.455805
156.000 86.000 0.456159
156.000 88.000 0.456492
156.000 90.000 0.456805
156.000 92.000 0.457099
156.000 94.000 0.457376
156.000 96.000 0.457636
156.000 98.000 0.45788
156.000 100.000 0.45811
156.000 102.000 0.458326
156.000 104.000 0.458529
156.000 106.000 0.458721
156.000 108.000 0.458902
156.000 110.000 0.459074
156.000 112.000 0.459237
156.000 114.000 0.459392
156.000 116.000 0.459541
156.000 118.000 0.459685
158.000 0.000 0.482359
158.000 2.000 0.482416
158.000 4.000 0.482583
158.000 6.000 0.482852
158.000 8.000 0.483217
158.000 10.000 0.483671
158.000 12.000 0.484207
158.000 14.000 0.484819
158.000 16.000 0.4855
158.000 18.000 0.486243
158.000 20.000 0.487041
158.000 22.000 0.487887
158.000 24.000 0.488776
158.000 26.000 0.489699
158.000 28.000 0.49065
158.000 30.000 0.491623
158.000 32.000 0.492611
158.000 34.000 0.493606
158.000 36.000 0.494603
158.000 38.000 0.495593
158.000 40.000 0.496567
158.000 42.000 0.497518
158.000 44.000 0.498441
158.000 46.000 0.499328
158.000 48.000 0.500174
158.000 50.000 0.500975
158.000 52.000 0.501727
158.000 54.000 0.502432
158.000 56.000 0.503089
158.000 58.000 0.503701
158.000 60.000 0.504269
158.000 62.000 0.504794
158.000 64.000 0.505278
158.000 66.000 0.50572
158.000 68.000 0.506124
158.000 70.000 0.50649
158.000 72.000 0.50682
158.000 74.000 0.507114
158.000 76.000 0.507375
158.000 78.000 0.507602
158.000 80.000 0.507799
158.000 82.000 0.507965
158.000 84.000 0.508103
158.000 86.000 0.508213
158.000 88.000 0.508297
158.000 90.000 0.508356
158.000 92.000 0.508392
158.000 94.000 0.508405
158.000 96.000 0.508397
158.000 98.000 0.508369
158.000 100.000 0.508323
158.000 102.000 0.50826
158.000 104.000 0.508181
158.000 106.000 0.508088
158.000 108.000 0.507981
158.000 110.000 0.507862
158.000 112.000 0.507733
158.000 114.000 0.507594
158.000 116.000 0.507447
158.000 118.000 0.507293
160.000 0.000 0.53826
160.000 2.000 0.538317
160.000 4.000 0.538485
160.000 6.000 0.538755
160.000 8.000 0.539122
160.000 10.000 0.539578
160.000 12.000 0.540116
160.000 14.000 0.540729
160.000 16.000 0.54141
160.000 18.000 0.542152
160.000 20.000 0.542949
160.000 22.000 0.543792
160.000 24.000 0.544676
160.000 26.000 0.545593
160.000 28.000 0.546536
160.000 30.000 0.547498
160.000 32.000 0.548473
160.000 34.000 0.549452
160.000 36.000 0.55043
160.000 38.000 0.551397
160.000 40.000 0.552346
160.000 42.000 0.553266
160.000 44.000 0.554153
160.000 46.000 0.554999
160.000 48.000 0.555797
160.000 50.000 0.556544
160.000 52.000 0.557236
160.000 54.000 0.557873
160.000 56.000 0.558456
160.000 58.000 0.558988
160.000 60.000 0.559469
160.000 62.000 0.559901
160.000 64.000 0.560285
160.000 66.000 0.560624
160.000 68.000 0.560918
160.000 70.000 0.561169
160.000 72.000 0.561378
160.000 74.000 0.561547
160.000 76.000 0.561677
160.000 78.000 0.561771
160.000 80.000 0.561828
160.000 82.000 0.561851
160.000 84.000 0.561842
160.000 86.000 0.561801
160.000 88.000 0.56173
160.000 90.000 0.561631
160.000 92.000 0.561505
160.000 94.000 0.561353
160.000 96.000 0.561178
160.000 98.000 0.56098
160.000 100.000 0.560761
160.000 102.000 0.560522
160.000 104.000 0.560266
160.000 106.000 0.559992
160.000 108.000 0.559704
160.000 110.000 0.559402
160.000 112.000 0.559088
160.000 114.000 0.558763
160.000 116.000 0.558429
160.000 118.000 0.558087
162.000 0.000 0.592847
162.000 2.000 0.592906
162.000 4.000 0.593077
162.000 6.000 0.593355
162.000 8.000 0.593731
162.000 10.000 0.594199
162.000 12.000 0.594751
162.000 14.000 0.59538
162.000 16.000 0.596078
162.000 18.000 0.596839
162.000 20.000 0.597656
162.000 22.000 0.59852
162.000 24.000 0.599426
162.000 26.000 0.600365
162.000 28.000 0.60133
162.000 30.000 0.602315
162.000 32.000 0.603312
162.000 34.000 0.604314
162.000 36.000 0.605313
162.000 38.000 0.606301
162.000 40.000 0.607269
162.000 42.000 0.608207
162.000 44.000 0.60911
162.000 46.000 0.609969
162.000 48.000 0.610779
162.000 50.000 0.611535
162.000 52.000 0.612233
162.000 54.000 0.612873
162.000 56.000 0.613457
162.000 58.000 0.613987
162.000 60.000 0.614463
162.000 62.000 0.614889
162.000 64.000 0.615264
162.000 66.000 0.615591
162.000 68.000 0.615872
162.000 70.000 0.616107
162.000 72.000 0.616298
162.000 74.000 0.616447
162.000 76.000 0.616556
162.000 78.000 0.616626
162.000 80.000 0.616658
162.000 82.000 0.616654
162.000 84.000 0.616616
162.000 86.000 0.616544
162.000 88.000 0.616442
162.000 90.000 0.61631
162.000 92.000 0.616149
162.000 94.000 0.615962
162.000 96.000 0.61575
162.000 98.000 0.615514
162.000 100.000 0.615256
162.000 102.000 0.614978
162.000 104.000 0.614681
162.000 106.000 0.614366
162.000 108.000 0.614035
162.000 110.000 0.61369
162.000 112.000 0.613333
162.000 114.000 0.612964
162.000 116.000 0.612586
162.000 118.000 0.612199
164.000 0.000 0.645744
164.000 2.000 0.645806
164.000 4.000 0.645986
164.000 6.000 0.646277
164.000 8.000 0.646671
164.000 10.000 0.647161
164.000 12.000 0.64774
164.000 14.000 0.6484
164.000 16.000 0.649134
164.000 18.000 0.649934
164.000 20.000 0.650794
164.000 22.000 0.651705
164.000 24.000 0.652659
164.000 26.000 0.653651
164.000 28.000 0.654672
164.000 30.000 0.655715
164.000 32.000 0.656772
164.000 34.000 0.657837
164.000 36.000 0.6589
164.000 38.000 0.659955
164.000 40.000 0.66099
164.000 42.000 0.661999
164.000 44.000 0.662972
164.000 46.000 0.663905
164.000 48.000 0.664789
164.000 50.000 0.665621
164.000 52.000 0.666397
164.000 54.000 0.667117
164.000 56.000 0.667782
164.000 58.000 0.668394
164.000 60.000 0.668955
164.000 62.000 0.669466
164.000 64.000 0.669929
164.000 66.000 0.670345
164.000 68.000 0.670715
164.000 70.000 0.671042
164.000 72.000 0.671325
164.000 74.000 0.671569
164.000 76.000 0.671772
164.000 78.000 0.671938
164.000 80.000 0.672067
164.000 82.000 0.672162
164.000 84.000 0.672223
164.000 86.000 0.672252
164.000 88.000 0.67225
164.000 90.000 0.67222
164.000 92.000 0.672162
164.000 94.000 0.672079
164.000 96.000 0.671971
164.000 98.000 0.67184
164.000 100.000 0.671688
164.000 102.000 0.671516
164.000 104.000 0.671325
164.000 106.000 0.671118
164.000 108.000 0.670895
164.000 110.000 0.670658
164.000 112.000 0.670409
164.000 114.000 0.67015
164.000 116.000 0.66988
164.000 118.000 0.669603
166.000 0.000 0.697068
166.000 2.000 0.697133
166.000 4.000 0.697325
166.000 6.000 0.697634
166.000 8.000 0.698054
166.000 10.000 0.698576
166.000 12.000 0.699194
166.000 14.000 0.6999
166.000 16.000 0.700686
166.000 18.000 0.701544
166.000 20.000 0.702467
166.000 22.000 0.703447
166.000 24.000 0.704477
166.000 26.000 0.705549
166.000 28.000 0.706655
166.000 30.000 0.707788
166.000 32.000 0.70894
166.000 34.000 0.710104
166.000 36.000 0.711271
166.000 38.000 0.712433
166.000 40.000 0.713581
166.000 42.000 0.714707
166.000 44.000 0.715802
166.000 46.000 0.716861
166.000 48.000 0.717878
166.000 50.000 0.718847
166.000 52.000 0.719767
166.000 54.000 0.720636
166.000 56.000 0.721456
166.000 58.000 0.722228
166.000 60.000 0.722954
166.000 62.000 0.723636
166.000 64.000 0.724274
166.000 66.000 0.724869
166.000 68.000 0.725424
166.000 70.000 0.72594
166.000 72.000 0.726417
166.000 74.000 0.726858
166.000 76.000 0.727263
166.000 78.000 0.727634
166.000 80.000 0.727973
166.000 82.000 0.72828
166.000 84.000 0.728557
166.000 86.000 0.728806
166.000 88.000 0.729027
166.000 90.000 0.729222
166.000 92.000 0.729392
166.000 94.000 0.72954
166.000 96.000 0.729665
166.000 98.000 0.72977
166.000 100.000 0.729855
166.000 102.000 0.729923
166.000 104.000 0.729974
166.000 106.000 0.73001
166.000 108.000 0.730032
166.000 110.000 0.730042
166.000 112.000 0.73004
166.000 114.000 0.730029
166.000 116.000 0.730009
166.000 118.000 0.729983
168.000 0.000 0.747028
168.000 2.000 0.747098
168.000 4.000 0.747303
168.000 6.000 0.747636
168.000 8.000 0.748088
168.000 10.000 0.748651
168.000 12.000 0.749319
168.000 14.000 0.750082
168.000 16.000 0.750934
168.000 18.000 0.751866
168.000 20.000 0.752871
168.000 22.000 0.75394
168.000 24.000 0.755067
168.000 26.000 0.756242
168.000 28.000 0.75746
168.000 30.000 0.75871
168.000 32.000 0.759987
168.000 34.000 0.761282
168.000 36.000 0.762586
168.000 38.000 0.763893
168.000 40.000 0.765191
168.000 42.000 0.766474
168.000 44.000 0.767736
168.000 46.000 0.768968
168.000 48.000 0.770167
168.000 50.000 0.771327
168.000 52.000 0.772446
168.000 54.000 0.773525
168.000 56.000 0.774563
168.000 58.000 0.775562
168.000 60.000 0.776524
168.000 62.000 0.777449
168.000 64.000 0.778338
168.000 66.000 0.779193
168.000 68.000 0.780015
168.000 70.000 0.780804
168.000 72.000 0.781562
168.000 74.000 0.78229
168.000 76.000 0.782989
168.000 78.000 0.783661
168.000 80.000 0.784305
168.000 82.000 0.784924
168.000 84.000 0.785518
168.000 86.000 0.786089
168.000 88.000 0.786638
168.000 90.000 0.787165
168.000 92.000 0.787672
168.000 94.000 0.78816
168.000 96.000 0.788631
168.000 98.000 0.789084
168.000 100.000 0.789522
168.000 102.000 0.789945
168.000 104.000 0.790354
168.000 106.000 0.790751
168.000 108.000 0.791137
168.000 110.000 0.791512
168.000 112.000 0.791878
168.000 114.000 0.792237
168.000 116.000 0.792588
168.000 118.000 0.792934
170.000 0.000 0.795835
170.000 2.000 0.79591
170.000 4.000 0.796132
170.000 6.000 0.796491
170.000 8.000 0.796981
170.000 10.000 0.797592
170.000 12.000 0.798318
170.000 14.000 0.799149
170.000 16.000 0.800078
170.000 18.000 0.801098
170.000 20.000 0.802199
170.000 22.000 0.803375
170.000 24.000 0.804617
170.000 26.000 0.805917
170.000 28.000 0.807267
170.000 30.000 0.808659
170.000 32.000 0.810085
170.000 34.000 0.811537
170.000 36.000 0.813008
170.000 38.000 0.814488
170.000 40.000 0.81597
170.000 42.000 0.817445
170.000 44.000 0.818909
170.000 46.000 0.820354
170.000 48.000 0.821777
170.000 50.000 0.823173
170.000 52.000 0.82454
170.000 54.000 0.825879
170.000 56.000 0.827189
170.000 58.000 0.828471
170.000 60.000 0.829727
170.000 62.000 0.830958
170.000 64.000 0.832163
170.000 66.000 0.833344
170.000 68.000 0.834501
170.000 70.000 0.835636
170.000 72.000 0.836748
170.000 74.000 0.837839
170.000 76.000 0.83891
170.000 78.000 0.839962
170.000 80.000 0.840994
170.000 82.000 0.842008
170.000 84.000 0.843005
170.000 86.000 0.843986
170.000 88.000 0.84495
170.000 90.000 0.8459
170.000 92.000 0.846835
170.000 94.000 0.847757
170.000 96.000 0.848667
170.000 98.000 0.849564
170.000 100.000 0.85045
170.000 102.000 0.851326
170.000 104.000 0.852192
170.000 106.000 0.85305
170.000 108.000 0.853899
170.000 110.000 0.854742
170.000 112.000 0.855577
170.000 114.000 0.856407
170.000 116.000 0.857233
170.000 118.000 0.858053
172.000 0.000 0.843697
172.000 2.000 0.843779
172.000 4.000 0.844019
172.000 6.000 0.844409
172.000 8.000 0.84494
172.000 10.000 0.845605
172.000 12.000 0.846396
172.000 14.000 0.847303
172.000 16.000 0.84832
172.000 18.000 0.849438
172.000 20.000 0.850649
172.000 22.000 0.851944
172.000 24.000 0.853316
172.000 26.000 0.854756
172.000 28.000 0.856257
172.000 30.000 0.857809
172.000 32.000 0.859405
172.000 34.000 0.861037
172.000 36.000 0.862697
172.000 38.000 0.864376
172.000 40.000 0.866067
172.000 42.000 0.867763
172.000 44.000 0.869459
172.000 46.000 0.871149
172.000 48.000 0.87283
172.000 50.000 0.874498
172.000 52.000 0.876152
172.000 54.000 0.877792
172.000 56.000 0.879418
172.000 58.000 0.88103
172.000 60.000 0.882628
172.000 62.000 0.884214
172.000 64.000 0.885788
172.000 66.000 0.887349
172.000 68.000 0.888898
172.000 70.000 0.890436
172.000 72.000 0.891964
172.000 74.000 0.89348
172.000 76.000 0.894986
172.000 78.000 0.896483
172.000 80.000 0.89797
172.000 82.000 0.899448
172.000 84.000 0.900917
172.000 86.000 0.902378
172.000 88.000 0.903831
172.000 90.000 0.905277
172.000 92.000 0.906715
172.000 94.000 0.908147
172.000 96.000 0.909572
172.000 98.000 0.910991
172.000 100.000 0.912405
172.000 102.000 0.913813
172.000 104.000 0.915217
172.000 106.000 0.916616
172.000 108.000 0.918011
172.000 110.000 0.919402
172.000 112.000 0.92079
172.000 114.000 0.922175
172.000 116.000 0.923558
172.000 118.000 0.924938
174.000 0.000 0.890826
174.000 2.000 0.890915
174.000 4.000 0.891174
174.000 6.000 0.891597
174.000 8.000 0.892174
174.000 10.000 0.892897
174.000 12.000 0.893758
174.000 14.000 0.894748
174.000 16.000 0.89586
174.000 18.000 0.897085
174.000 20.000 0.898414
174.000 22.000 0.89984
174.000 24.000 0.901353
174.000 26.000 0.902946
174.000 28.000 0.904611
174.000 30.000 0.906338
174.000 32.000 0.90812
174.000 34.000 0.909948
174.000 36.000 0.911815
174.000 38.000 0.913712
174.000 40.000 0.915632
174.000 42.000 0.91757
174.000 44.000 0.919521
174.000 46.000 0.921481
174.000 48.000 0.923446
174.000 50.000 0.925415
174.000 52.000 0.927386
174.000 54.000 0.92936
174.000 56.000 0.931335
174.000 58.000 0.933312
174.000 60.000 0.93529
174.000 62.000 0.937271
174.000 64.000 0.939253
174.000 66.000 0.941237
174.000 68.000 0.943222
174.000 70.000 0.945209
174.000 72.000 0.947197
174.000 74.000 0.949187
174.000 76.000 0.951177
174.000 78.000 0.953169
174.000 80.000 0.955163
174.000 82.000 0.957157
174.000 84.000 0.959153
174.000 86.000 0.961149
174.000 88.000 0.963147
174.000 90.000 0.965145
174.000 92.000 0.967144
174.000 94.000 0.969144
174.000 96.000 0.971145
174.000 98.000 0.973146
174.000 100.000 0.975148
174.000 102.000 0.977151
174.000 104.000 0.979154
174.000 106.000 0.981158
174.000 108.000 0.983161
174.000 110.000 0.985166
174.000 112.000 0.98717
174.000 114.000 0.989175
174.000 116.000 0.991179
174.000 118.000 0.993184


==> anc/dc2i2_24x6_vsN.dat <==
1 -0.153064 0.0362328
2 -0.184149 0.0362115
3 -0.18939 0.036919
4 -0.188975 0.0360283
5 -0.183509 0.0359186
10 -0.158663 0.0326565
20 -0.133035 0.0306814
30 -0.117665 0.0290617
40 -0.109016 0.0287745
50 -0.102278 0.0282891
70 -0.0947215 0.0278598
100 -0.0878262 0.027665
120 -0.0851195 0.0275176
140 -0.0829299 0.0274255
160 -0.081237 0.0273281
180 -0.079793 0.0272657
200 -0.0785673 0.0272258


==> anc/pmuQ_24x8_3T.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
%\definecolor{ccpta}{RGB}{176,48,96}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
% \definecolor{cunst}{RGB}{180,180,180}
\definecolor{cunst}{RGB}{50,50,50}

\definecolor{cdata2}{RGB}{0,100,192}
\definecolor{cdata3}{RGB}{0,200,255}

\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}

\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm, height=6cm,
                     xlabel={$\mu_Q/m_\pi$},
                     xlabel shift = 0 pt,
                     ylabel={$p/T^4$},
                     ylabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     xmin=0.0,
                     xmax=1.8,
                     ymin=0.1,
                     ymax=1.6,
                     ytick distance=0.3,
                     thick,
                     axis on top=true,
                     legend style={at={(rel axis cs:0.27,0.97)},anchor=north,draw=none,font=\footnotesize}]
            
            \pgfplotstableread{./pmuQ_spline_24x8_T123.dat}\mydataone;
            \pgfplotstableread{./pmuQ_spline_24x8_T147.dat}\mydatatwo;
            \pgfplotstableread{./pmuQ_spline_24x8_T163.dat}\mydatathree;
            
            \pgfplotstableread{./pressure_24x8_MS_123.dat}\mydataonet;
            \pgfplotstableread{./pressure_24x8_MS_147.dat}\mydatatwot;
            \pgfplotstableread{./pressure_24x8_MS_163.dat}\mydatathreet;
                        
            
            \addplot+[name path=A3c, no markers, solid, cunst, forget plot] 
                      table[x expr=2.0*\thisrowno{0}/1.0,y expr=(\thisrowno{5}+\thisrowno{6})/((123.0/135.0)^4)] {\mydataonet};
            
            \addplot+[name path=B3c, no markers, solid, cunst, forget plot]
                      table[x expr=2.0*\thisrowno{0}/1.0,y expr=(\thisrowno{5}-\thisrowno{6})/((123.0/135.0)^4)] {\mydataonet};
                      
            \addplot[cunst, opacity=0.4, forget plot] fill between[of=A3c and B3c];
            
            \addplot+[name path=E3c, no markers, solid, cunst, forget plot] 
                      table[x expr=2.0*\thisrowno{0}/1.0,y expr=(\thisrowno{5}+\thisrowno{6})/((165.0/135.0)^4)] {\mydatathreet};
            
            \addplot+[name path=F3c, no markers, solid, cunst, forget plot]
                      table[x expr=2.0*\thisrowno{0}/1.0,y expr=(\thisrowno{5}-\thisrowno{6})/((165.0/135.0)^4)] {\mydatathreet};
                      
            \addplot[cunst, opacity=0.4, forget plot] fill between[of=E3c and F3c];
            
            \addplot+[name path=C3c, no markers, solid, cunst, forget plot] 
                      table[x expr=2.0*\thisrowno{0}/1.0,y expr=(\thisrowno{5}+\thisrowno{6})/((145.0/135.0)^4)] {\mydatatwot};
            
            \addplot+[name path=D3c, no markers, solid, cunst, forget plot]
                      table[x expr=2.0*\thisrowno{0}/1.0,y expr=(\thisrowno{5}-\thisrowno{6})/((145.0/135.0)^4)] {\mydatatwot};
                      
            \addplot[cunst, opacity=0.4, forget plot] fill between[of=C3c and D3c];
            
            
            
            \addplot+[name path=A3, no markers, solid, cdata, forget plot] 
                      table[x expr=2.0*\thisrowno{0}/1.0,y expr=(\thisrowno{1}+\thisrowno{2})/((123.0/135.0)^4)] {\mydataone};
            
            \addplot+[name path=B3, no markers, solid, cdata, forget plot]
                      table[x expr=2.0*\thisrowno{0}/1.0,y expr=(\thisrowno{1}-\thisrowno{2})/((123.0/135.0)^4)] {\mydataone};
                      
            \addplot[cdata, opacity=0.4] fill between[of=A3 and B3];
            
            
            \addlegendentry{$T=123$ MeV};
            
            \addplot+[name path=C3, no markers, solid, ccpta, forget plot] 
                      table[x expr=2.0*\thisrowno{0}/1.0,y expr=(\thisrowno{1}+\thisrowno{2})/((145.0/135.0)^4)] {\mydatatwo};
            
            \addplot+[name path=D3, no markers, solid, ccpta, forget plot]
                      table[x expr=2.0*\thisrowno{0}/1.0,y expr=(\thisrowno{1}-\thisrowno{2})/((145.0/135.0)^4)] {\mydatatwo};
                      
            \addplot[ccpta, opacity=0.4] fill between[of=C3 and D3];
            
            
            \addlegendentry{$T=145$ MeV};
            
            \addplot+[name path=E3, no markers, solid, adata, forget plot] 
                      table[x expr=2.0*\thisrowno{0}/1.0,y expr=(\thisrowno{1}+\thisrowno{2})/((165.0/135.0)^4)] {\mydatathree};
            
            \addplot+[name path=F3, no markers, solid, adata, forget plot]
                      table[x expr=2.0*\thisrowno{0}/1.0,y expr=(\thisrowno{1}-\thisrowno{2})/((165.0/135.0)^4)] {\mydatathree};
                      
            \addplot[adata, opacity=0.4] fill between[of=E3 and F3];
            
            
            \addlegendentry{$T=165$ MeV};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/pmuQ_full_all3d_24x8_Tnorm.tex <==
\documentclass[tikz, border=3mm]{standalone}
\usepackage{pgfplots}
\usepackage{pgfplotstable}
\pgfplotsset{compat=1.15}
\usepgfplotslibrary{fillbetween}
\usetikzlibrary{plotmarks,patterns}

\pgfplotsset{minor tick style={gray!50!black}}

\definecolor{ccpt}{RGB}{255,165,0}
%\definecolor{ccpta}{RGB}{176,48,96}
\definecolor{ccpta}{RGB}{153,50,204}
\definecolor{cdata}{RGB}{0,0,128}
\definecolor{adata}{RGB}{139,0,0}
\definecolor{cunst}{RGB}{180,180,180}

\definecolor{cdata2}{RGB}{0,100,192}
\definecolor{cdata3}{RGB}{0,200,255}

\definecolor{ccpta2}{RGB}{80,150,104}
\definecolor{ccpta3}{RGB}{40,250,50}

\definecolor{adata2}{RGB}{204,100,0}
\definecolor{adata3}{RGB}{255,200,0}


\begin{document}

  \tikzset{every mark/.append style={scale=1.3}}


    \begin{tikzpicture}
    
     \pgfmathsetlengthmacro\MajorTickLength{
       \pgfkeysvalueof{/pgfplots/major tick length} * 0.5
     }
     \pgfmathsetlengthmacro\MinorTickLength{
       \pgfkeysvalueof{/pgfplots/minor tick length} * 0.5
     }
    
        \begin{axis}[width=8cm,
                     view/h=-30,
                     xlabel={$T$ [MeV]},
                     xlabel shift = 0 pt,
                     ylabel={$\mu_Q/m_\pi$},
                     ylabel shift = 0 pt,
                     zlabel={$p/T^4$},
                     zlabel shift = 0 pt,
                     major tick length=\MajorTickLength,
                     minor tick length=\MinorTickLength,
                     every tick/.style={black,
                                        semithick},
                     scaled ticks=false,
                     zmin=0.0,
                     ytick distance=0.4,
                     ztick distance=0.5,
                     thick,
                     axis on top=true]
            
            \pgfplotstableread{./pmuQ_spline_24x8_full.dat}\mydataone;
                        
            \addplot3[surf,mesh/rows=60,mesh/ordering=y varies] table[x expr=\thisrowno{0}/1.0,y expr=2.0*\thisrowno{1}/135.0,z expr=\thisrowno{2}*(135.0*135.0*135.0*135.0/(\thisrowno{0}*\thisrowno{0}*\thisrowno{0}*\thisrowno{0}))] {\mydataone};


        \end{axis}
    \end{tikzpicture}

\end{document}


==> anc/pmuQ_spline_24x8_T123.dat <==
0 2.38680000e-01 2.34765000e-02 2.04012000e-16 2.04012000e-16
0.00740741 2.38694446e-01 2.34754163e-02 5.81486273e-07 7.07440477e-07
0.0148148 2.38740758e-01 2.34749312e-02 2.32408907e-06 2.82887332e-06
0.0222222 2.38816857e-01 2.34768402e-02 5.22226934e-06 6.36164436e-06
0.0296296 2.38923617e-01 2.34733540e-02 9.26683960e-06 1.13013433e-05
0.037037 2.39059875e-01 2.34671047e-02 1.44450852e-05 1.76419623e-05
0.0444444 2.39226431e-01 2.34588795e-02 2.07408459e-05 2.53755751e-05
0.0518519 2.39423058e-01 2.34697183e-02 2.81344720e-05 3.44929101e-05
0.0592593 2.39648504e-01 2.34808188e-02 3.66032600e-05 4.49786466e-05
0.0666667 2.39903502e-01 2.34964035e-02 4.61210480e-05 5.68280326e-05
0.0740741 2.40186771e-01 2.35141068e-02 5.66584147e-05 7.00236425e-05
0.0814815 2.40499027e-01 2.35338519e-02 6.81958716e-05 8.45545963e-05
0.0888889 2.40838984e-01 2.35545471e-02 8.06939109e-05 1.00394159e-04
0.0962963 2.41207360e-01 2.35940920e-02 9.41260387e-05 1.17527009e-04
0.103704 2.41602888e-01 2.35909441e-02 1.08400229e-04 1.35934350e-04
0.111111 2.42025316e-01 2.35940878e-02 1.23598653e-04 1.55594566e-04
0.118519 2.42474414e-01 2.36373541e-02 1.39486022e-04 1.75798890e-04
0.125926 2.42949982e-01 2.36630577e-02 1.57055120e-04 1.95264691e-04
0.133333 2.43452854e-01 2.36567724e-02 1.75287296e-04 2.15095763e-04
0.140741 2.43980900e-01 2.36401844e-02 1.92375703e-04 2.35163989e-04
0.148148 2.44535042e-01 2.36103754e-02 2.09747700e-04 2.55319755e-04
0.155556 2.45115249e-01 2.36440955e-02 2.28744621e-04 2.75399951e-04
0.162963 2.45721547e-01 2.36520108e-02 2.49116963e-04 2.95258031e-04
0.17037 2.46353027e-01 2.36586526e-02 2.71469232e-04 3.14708199e-04
0.177778 2.47010845e-01 2.36657703e-02 2.94669404e-04 3.33687666e-04
0.185185 2.47694237e-01 2.37090457e-02 3.18701854e-04 3.51953136e-04
0.192593 2.48404510e-01 2.37813586e-02 3.43545100e-04 3.69173367e-04
0.2 2.49140064e-01 2.38560896e-02 3.69173978e-04 3.85347436e-04
0.207407 2.49903386e-01 2.39049386e-02 3.91161819e-04 4.00174128e-04
0.214815 2.50694066e-01 2.39567650e-02 4.20859267e-04 4.14717237e-04
0.222222 2.51511786e-01 2.40185093e-02 4.45887697e-04 4.32460080e-04
0.22963 2.52359346e-01 2.40512639e-02 4.59337512e-04 4.49516372e-04
0.237037 2.53234653e-01 2.40981689e-02 4.88801961e-04 4.65468645e-04
0.244444 2.54141744e-01 2.40964016e-02 5.12694155e-04 4.79956955e-04
0.251852 2.55078773e-01 2.41039535e-02 5.29359794e-04 4.92986493e-04
0.259259 2.56049022e-01 2.41512619e-02 5.39512276e-04 5.04383936e-04
0.266667 2.57051916e-01 2.42414333e-02 5.47849177e-04 5.13965037e-04
0.274074 2.58091023e-01 2.42282220e-02 5.53013264e-04 5.21531815e-04
0.281481 2.59166045e-01 2.42591422e-02 5.55363056e-04 5.26542782e-04
0.288889 2.60278862e-01 2.42513575e-02 5.66741038e-04 5.28790646e-04
0.296296 2.61432499e-01 2.43286143e-02 5.78655657e-04 5.28111356e-04
0.303704 2.62628145e-01 2.43801948e-02 5.88970190e-04 5.25011428e-04
0.311111 2.63868172e-01 2.43941964e-02 5.97488736e-04 5.18046647e-04
0.318519 2.65155123e-01 2.43646470e-02 6.03968012e-04 5.12298531e-04
0.325926 2.66491716e-01 2.43195617e-02 6.08114557e-04 5.17374586e-04
0.333333 2.67879867e-01 2.43047994e-02 6.09553058e-04 5.04440321e-04
0.340741 2.69324682e-01 2.43383135e-02 6.03180256e-04 5.30509631e-04
0.348148 2.70828461e-01 2.43346690e-02 5.89263997e-04 5.43032024e-04
0.355556 2.72394728e-01 2.43663322e-02 5.68360438e-04 5.70744259e-04
0.362963 2.74028214e-01 2.44087469e-02 5.56882133e-04 5.91761316e-04
0.37037 2.75733846e-01 2.43945482e-02 5.52647005e-04 6.03984566e-04
0.377778 2.77516802e-01 2.43540911e-02 5.48819948e-04 5.74063341e-04
0.385185 2.79382488e-01 2.44121963e-02 5.20688636e-04 5.13948224e-04
0.392593 2.81336989e-01 2.43852791e-02 4.98362056e-04 4.99685546e-04
0.4 2.83387894e-01 2.43454658e-02 5.97302073e-04 4.86160070e-04
0.407407 2.85544469e-01 2.43275303e-02 6.47754434e-04 4.51616296e-04
0.414815 2.87815430e-01 2.42944086e-02 6.16154282e-04 4.78826612e-04
0.422222 2.90210332e-01 2.42491106e-02 6.14259213e-04 5.15997476e-04
0.42963 2.92741679e-01 2.43209343e-02 6.65257558e-04 5.42812300e-04
0.437037 2.95420901e-01 2.43742661e-02 7.53580490e-04 5.33189743e-04
0.444444 2.98261581e-01 2.42673938e-02 8.66880782e-04 5.42646459e-04
0.451852 3.01275570e-01 2.40814229e-02 8.91517896e-04 6.41034341e-04
0.459259 3.04478195e-01 2.39770961e-02 9.66225902e-04 7.49073888e-04
0.466667 3.07879520e-01 2.40384845e-02 1.05598120e-03 8.65209402e-04
0.474074 3.11494615e-01 2.40117619e-02 1.16812104e-03 1.06452173e-03
0.481481 3.15335086e-01 2.38857135e-02 1.31761650e-03 1.17432631e-03
0.488889 3.19414453e-01 2.39495161e-02 1.40022407e-03 1.24997753e-03
0.496296 3.23743087e-01 2.40590386e-02 1.46051046e-03 1.33196341e-03
0.503704 3.28332222e-01 2.42123887e-02 1.50707423e-03 1.33694789e-03
0.511111 3.33185974e-01 2.42819961e-02 1.53076249e-03 1.31738866e-03
0.518519 3.38308371e-01 2.44182875e-02 1.48079444e-03 1.35431103e-03
0.525926 3.43702331e-01 2.43858302e-02 1.67315345e-03 1.39770677e-03
0.533333 3.49368068e-01 2.43016785e-02 1.89077512e-03 1.43380833e-03
0.540741 3.55302016e-01 2.46422535e-02 2.11523719e-03 1.34009593e-03
0.548148 3.61504373e-01 2.47997663e-02 2.00101870e-03 1.24664668e-03
0.555556 3.67969376e-01 2.47410940e-02 1.85195834e-03 1.19763050e-03
0.562963 3.74690803e-01 2.46938140e-02 1.88076919e-03 1.13648672e-03
0.57037 3.81657926e-01 2.48920420e-02 1.79869111e-03 1.11747739e-03
0.577778 3.88862941e-01 2.49836245e-02 1.82075154e-03 1.15337221e-03
0.585185 3.96295928e-01 2.51521639e-02 1.76641165e-03 1.33663053e-03
0.592593 4.03942004e-01 2.52360982e-02 1.70501445e-03 1.52273302e-03
0.6 4.11788640e-01 2.53842480e-02 1.74591981e-03 1.62125214e-03
0.607407 4.19813172e-01 2.55524456e-02 1.64744867e-03 1.61177359e-03
0.614815 4.27994610e-01 2.57997803e-02 1.61355131e-03 1.28503115e-03
0.622222 4.36313141e-01 2.58148722e-02 1.68076121e-03 1.33223227e-03
0.62963 4.44747914e-01 2.57811827e-02 1.90850942e-03 1.52886446e-03
0.637037 4.53291434e-01 2.59644632e-02 2.09529169e-03 1.67245004e-03
0.644444 4.61936788e-01 2.63816548e-02 2.22623657e-03 1.78680135e-03
0.651852 4.70681196e-01 2.63431983e-02 2.40726219e-03 2.05054873e-03
0.659259 4.79518251e-01 2.67953810e-02 2.60538563e-03 2.30083413e-03
0.666667 4.88442728e-01 2.70394284e-02 2.80411457e-03 2.52929126e-03
0.674074 4.97450560e-01 2.71979115e-02 2.95120952e-03 2.64714053e-03
0.681481 5.06535382e-01 2.71072777e-02 3.03742639e-03 2.84451890e-03
0.688889 5.15692063e-01 2.70701525e-02 3.08180745e-03 3.01653799e-03
0.696296 5.24913913e-01 2.71017539e-02 3.10210535e-03 3.16272619e-03
0.703704 5.34197757e-01 2.70095500e-02 3.09752114e-03 3.28289691e-03
0.711111 5.43534067e-01 2.68791736e-02 3.12635558e-03 3.37693142e-03
0.718519 5.52921059e-01 2.68970239e-02 3.26349214e-03 3.45270608e-03
0.725926 5.62350450e-01 2.70222414e-02 3.25409686e-03 3.48710063e-03
0.733333 5.71816422e-01 2.72500730e-02 3.23363940e-03 3.50390451e-03
0.740741 5.81313184e-01 2.70445205e-02 3.15531822e-03 3.47526492e-03
0.748148 5.90836226e-01 2.71055608e-02 3.02946299e-03 3.43501025e-03
0.755556 6.00376736e-01 2.70621673e-02 2.98383996e-03 3.40867583e-03
0.762963 6.09931557e-01 2.73655354e-02 2.81529778e-03 3.34299508e-03
0.77037 6.19492926e-01 2.72030172e-02 2.60418113e-03 3.26036813e-03
0.777778 6.29055444e-01 2.70667947e-02 2.35311449e-03 3.22735502e-03
0.785185 6.38614377e-01 2.69938393e-02 2.10747459e-03 3.86451200e-03
0.792593 6.48161835e-01 2.75080555e-02 1.87974122e-03 3.86427293e-03
0.8 6.57694564e-01 2.77430093e-02 1.65615829e-03 3.71850702e-03
0.807407 6.67205754e-01 2.82384432e-02 1.44879151e-03 3.48995470e-03
0.814815 6.76690113e-01 2.83180844e-02 1.50122667e-03 3.24863074e-03
0.822222 6.86141968e-01 2.91594243e-02 1.41439341e-03 2.89326875e-03
0.82963 6.95556961e-01 2.97480643e-02 1.35589269e-03 2.75302499e-03
0.837037 7.04928695e-01 3.07276297e-02 1.99267219e-03 2.89833880e-03
0.844444 7.14253847e-01 3.14240674e-02 3.36548729e-03 3.34442953e-03
0.851852 7.23526966e-01 3.21230302e-02 5.09579477e-03 3.94846202e-03
0.859259 7.32743934e-01 3.33125597e-02 6.72009528e-03 4.45507704e-03
0.866667 7.41900605e-01 3.47660845e-02 7.11484296e-03 5.23621773e-03
0.874074 7.50992100e-01 3.60388408e-02 8.60719991e-03 6.00179298e-03
0.881481 7.60015361e-01 3.65594442e-02 8.60005708e-03 6.75862528e-03


==> anc/pmuQ_spline_24x8_T147.dat <==
0 8.18488000e-01 7.30500000e-02 1.63209000e-16 1.63209000e-16
0.00740741 8.18531044e-01 7.30492374e-02 7.62959151e-07 4.69260050e-07
0.0148148 8.18658167e-01 7.30449550e-02 3.05076593e-06 1.87588209e-06
0.0222222 8.18869340e-01 7.30376677e-02 6.86020651e-06 4.21641298e-06
0.0296296 8.19165517e-01 7.30279004e-02 1.21859154e-05 7.48507518e-06
0.037037 8.19546638e-01 7.30151872e-02 1.90205585e-05 1.16738236e-05
0.0444444 8.20012631e-01 7.30213603e-02 2.73543764e-05 1.67705458e-05
0.0518519 8.20562412e-01 7.30458476e-02 3.71757338e-05 2.27619254e-05
0.0592593 8.21196891e-01 7.30742125e-02 4.84708977e-05 2.96376789e-05
0.0666667 8.21915970e-01 7.31058920e-02 6.12240462e-05 3.73780776e-05
0.0740741 8.22719547e-01 7.31401314e-02 7.54170769e-05 4.59636559e-05
0.0814815 8.23606521e-01 7.31437930e-02 9.10301134e-05 5.53702052e-05
0.0888889 8.24578785e-01 7.31483632e-02 1.08041102e-04 6.55758228e-05
0.0962963 8.25635240e-01 7.31528212e-02 1.26429613e-04 7.65551300e-05
0.103704 8.26775792e-01 7.31581369e-02 1.46164175e-04 8.82784251e-05
0.111111 8.28000340e-01 7.31627881e-02 1.67214087e-04 1.00714759e-04
0.118519 8.29309814e-01 7.31364902e-02 1.89562116e-04 1.13830895e-04
0.125926 8.30703140e-01 7.31113826e-02 2.13155963e-04 1.27592642e-04
0.133333 8.32181262e-01 7.31204025e-02 2.37971983e-04 1.41947315e-04
0.140741 8.33743117e-01 7.31044465e-02 2.63973919e-04 1.56869397e-04
0.148148 8.35389719e-01 7.30820409e-02 2.91125873e-04 1.72327184e-04
0.155556 8.37121018e-01 7.31051797e-02 3.19382680e-04 1.88269838e-04
0.162963 8.38938046e-01 7.30972507e-02 3.48702527e-04 2.04666891e-04
0.17037 8.40838838e-01 7.30579382e-02 3.79040774e-04 2.21439582e-04
0.177778 8.42825471e-01 7.30173128e-02 4.10345158e-04 2.38562242e-04
0.185185 8.44898014e-01 7.29754326e-02 4.42576452e-04 2.55971366e-04
0.192593 8.47055587e-01 7.29785276e-02 4.75673875e-04 2.73624764e-04
0.2 8.49299355e-01 7.29851087e-02 5.09587676e-04 2.91447899e-04
0.207407 8.51630501e-01 7.29747785e-02 5.44260467e-04 3.09397438e-04
0.214815 8.54047237e-01 7.30323526e-02 5.79633471e-04 3.27389568e-04
0.222222 8.56551832e-01 7.30897082e-02 6.15649975e-04 3.45372749e-04
0.22963 8.59144578e-01 7.31868334e-02 6.52249841e-04 3.63271880e-04
0.237037 8.61824816e-01 7.32712769e-02 6.89369705e-04 3.81019182e-04
0.244444 8.64594932e-01 7.33027574e-02 7.26945517e-04 3.98569015e-04
0.251852 8.67454355e-01 7.33753460e-02 7.64915335e-04 4.15826853e-04
0.259259 8.70403583e-01 7.35021753e-02 8.03199683e-04 4.36437755e-04
0.266667 8.73445135e-01 7.36271315e-02 8.32708000e-04 4.51849318e-04
0.274074 8.76577584e-01 7.37506635e-02 8.59798901e-04 4.69818064e-04
0.281481 8.79802599e-01 7.37174835e-02 8.85463354e-04 4.94184568e-04
0.288889 8.83121853e-01 7.36233384e-02 9.09656356e-04 5.11069532e-04
0.296296 8.86536115e-01 7.35297529e-02 9.32323707e-04 5.28535321e-04
0.303704 8.90046217e-01 7.34363731e-02 9.53434613e-04 5.49858662e-04
0.311111 8.93654032e-01 7.33587606e-02 9.73017947e-04 5.70439772e-04
0.318519 8.97359521e-01 7.33671556e-02 9.91034024e-04 5.90259696e-04
0.325926 9.01164713e-01 7.33783435e-02 1.00746902e-03 6.10002892e-04
0.333333 9.05072674e-01 7.33928494e-02 1.02230547e-03 6.36898367e-04
0.340741 9.09082599e-01 7.34106314e-02 1.03559751e-03 6.52156755e-04
0.348148 9.13196731e-01 7.34286579e-02 1.04729457e-03 6.65670115e-04
0.355556 9.17418393e-01 7.33880080e-02 1.05743960e-03 6.76600402e-04
0.362963 9.21748978e-01 7.33507457e-02 1.06601281e-03 6.85461687e-04
0.37037 9.26189959e-01 7.33176083e-02 1.07301455e-03 6.95558072e-04
0.377778 9.30742936e-01 7.32878254e-02 1.09591637e-03 7.09737322e-04
0.385185 9.35412632e-01 7.32636150e-02 1.16945026e-03 7.13207392e-04
0.392593 9.40199917e-01 7.32432843e-02 1.24639875e-03 7.17463210e-04
0.4 9.45107858e-01 7.32281396e-02 1.27679911e-03 7.23653945e-04
0.407407 9.50139971e-01 7.32256583e-02 1.27245209e-03 7.30299123e-04
0.414815 9.55300657e-01 7.32590145e-02 1.33130413e-03 7.29103300e-04
0.422222 9.60591567e-01 7.33042955e-02 1.32327682e-03 7.29909676e-04
0.42963 9.66018048e-01 7.33774240e-02 1.30697557e-03 7.29391920e-04
0.437037 9.71584614e-01 7.34353785e-02 1.29344925e-03 7.26001265e-04
0.444444 9.77294619e-01 7.34653501e-02 1.35800542e-03 7.27270135e-04
0.451852 9.83153374e-01 7.35171848e-02 1.40491550e-03 7.18311360e-04
0.459259 9.89165759e-01 7.35265148e-02 1.38672181e-03 7.08872060e-04
0.466667 9.95335378e-01 7.35909514e-02 1.36625508e-03 7.05368848e-04
0.474074 1.00166726e+00 7.36675368e-02 1.34474040e-03 7.01486442e-04
0.481481 1.00816497e+00 7.37501202e-02 1.41290942e-03 6.94563032e-04
0.488889 1.01483329e+00 7.38757498e-02 1.39862299e-03 6.92586887e-04
0.496296 1.02167544e+00 7.40344649e-02 1.39098871e-03 7.03389572e-04
0.503704 1.02869541e+00 7.41789136e-02 1.34474985e-03 6.95052828e-04
0.511111 1.03589421e+00 7.42567799e-02 1.30774293e-03 7.00349444e-04
0.518519 1.04327417e+00 7.43085231e-02 1.25755866e-03 7.01715190e-04
0.525926 1.05083430e+00 7.42543301e-02 1.19938847e-03 7.09882279e-04
0.533333 1.05858309e+00 7.41034277e-02 1.12429315e-03 7.11033498e-04
0.540741 1.06650382e+00 7.41171188e-02 1.04168628e-03 7.06790857e-04
0.548148 1.07461453e+00 7.43227810e-02 9.86295297e-04 6.98118783e-04
0.555556 1.08291274e+00 7.43433368e-02 8.95281370e-04 7.08055176e-04
0.562963 1.09138553e+00 7.46000799e-02 9.13679342e-04 7.32228172e-04
0.57037 1.10003939e+00 7.47863736e-02 8.93699161e-04 7.53530116e-04
0.577778 1.10887155e+00 7.48387487e-02 8.43005698e-04 8.02465628e-04
0.585185 1.11787846e+00 7.48912805e-02 8.44219341e-04 7.89352315e-04
0.592593 1.12706628e+00 7.49475553e-02 8.73051479e-04 8.20018042e-04
0.6 1.13643093e+00 7.50063320e-02 8.69605896e-04 8.43950140e-04
0.607407 1.14595720e+00 7.51135584e-02 9.26486230e-04 8.73325630e-04
0.614815 1.15566011e+00 7.51450420e-02 1.00251580e-03 9.19098697e-04
0.622222 1.16551464e+00 7.50791044e-02 1.10007159e-03 9.66003110e-04
0.62963 1.17554680e+00 7.49242631e-02 1.15398937e-03 1.05629861e-03
0.637037 1.18572459e+00 7.47672025e-02 1.22499905e-03 1.10000002e-03
0.644444 1.19607665e+00 7.46072187e-02 1.27330351e-03 1.15042769e-03
0.651852 1.20659201e+00 7.46591155e-02 1.30246934e-03 1.27456610e-03
0.659259 1.21726974e+00 7.46094381e-02 1.33785099e-03 1.33626957e-03
0.666667 1.22810877e+00 7.46315778e-02 1.41482374e-03 1.39872724e-03
0.674074 1.23911815e+00 7.47327203e-02 1.48491180e-03 1.44677574e-03
0.681481 1.25028674e+00 7.46001303e-02 1.54635335e-03 1.51015187e-03
0.688889 1.26163378e+00 7.47410809e-02 1.56962690e-03 1.54850695e-03
0.696296 1.27313849e+00 7.47298999e-02 1.58734095e-03 1.60939763e-03
0.703704 1.28481958e+00 7.47606515e-02 1.58724930e-03 1.61725480e-03
0.711111 1.29666683e+00 7.47558850e-02 1.61324300e-03 1.65174407e-03
0.718519 1.30868939e+00 7.46049789e-02 1.65185839e-03 1.67897718e-03
0.725926 1.32088633e+00 7.45450090e-02 1.68475583e-03 1.66374961e-03
0.733333 1.33325712e+00 7.47956329e-02 1.71165451e-03 1.59612681e-03
0.740741 1.34580139e+00 7.47102637e-02 1.73241603e-03 1.54647894e-03
0.748148 1.35851786e+00 7.45693689e-02 1.71213431e-03 1.54285605e-03
0.755556 1.37141686e+00 7.45331489e-02 1.66887160e-03 1.55211573e-03
0.762963 1.38448757e+00 7.46071976e-02 1.61842987e-03 1.56050797e-03
0.77037 1.39773945e+00 7.46003561e-02 1.56162746e-03 1.57325285e-03
0.777778 1.41118286e+00 7.48377285e-02 1.49934186e-03 1.58030503e-03
0.785185 1.42479778e+00 7.50635986e-02 1.43348278e-03 1.59745843e-03
0.792593 1.43860418e+00 7.52097531e-02 1.38024257e-03 1.57035699e-03
0.8 1.45259158e+00 7.50763289e-02 1.31514302e-03 1.47975468e-03
0.807407 1.46677095e+00 7.46246264e-02 1.26567115e-03 1.47447127e-03
0.814815 1.48114252e+00 7.46925277e-02 1.21894217e-03 1.47938503e-03
0.822222 1.49570645e+00 7.45799117e-02 1.19344171e-03 1.50649710e-03
0.82963 1.51046289e+00 7.46617160e-02 1.20397784e-03 1.52949427e-03
0.837037 1.52541310e+00 7.46580539e-02 1.20575328e-03 1.55475888e-03
0.844444 1.54056729e+00 7.50083772e-02 1.27940888e-03 1.66472108e-03
0.851852 1.55591637e+00 7.49502645e-02 1.28031469e-03 1.77291677e-03
0.859259 1.57147131e+00 7.46366940e-02 1.52735914e-03 1.90676894e-03
0.866667 1.58724343e+00 7.46930775e-02 1.79158031e-03 2.01274835e-03
0.874074 1.60321336e+00 7.44688419e-02 1.88174708e-03 2.21602176e-03
0.881481 1.61939202e+00 7.46065606e-02 1.99251294e-03 2.46792159e-03


==> anc/pmuQ_spline_24x8_T163.dat <==
0 1.82623000e+00 1.11825000e-01 1.63209000e-15 1.63209000e-15
0.00740741 1.82630428e+00 1.11824986e-01 1.48062158e-06 9.93133458e-07
0.0148148 1.82654712e+00 1.11834938e-01 5.91954495e-06 3.97130036e-06
0.0222222 1.82694855e+00 1.11821228e-01 1.33079508e-05 8.93083211e-06
0.0296296 1.82749861e+00 1.11814397e-01 2.36312284e-05 1.58655930e-05
0.037037 1.82821735e+00 1.11818970e-01 3.68686905e-05 2.47669541e-05
0.0444444 1.82908484e+00 1.11823362e-01 5.29939400e-05 3.56239765e-05
0.0518519 1.83012115e+00 1.11827029e-01 7.19747793e-05 4.84233648e-05
0.0592593 1.83130639e+00 1.11793812e-01 9.37729107e-05 6.31496508e-05
0.0666667 1.83266065e+00 1.11760637e-01 1.18344235e-04 7.97844877e-05
0.0740741 1.83417406e+00 1.11722437e-01 1.45638396e-04 9.83059975e-05
0.0814815 1.83583673e+00 1.11679140e-01 1.75598017e-04 1.18690948e-04
0.0888889 1.83766881e+00 1.11635677e-01 2.08161368e-04 1.40915201e-04
0.0962963 1.83966043e+00 1.11581970e-01 2.43262145e-04 1.64948330e-04
0.103704 1.84181174e+00 1.11527938e-01 2.80826162e-04 1.90762935e-04
0.111111 1.84412293e+00 1.11468500e-01 3.20775307e-04 2.18323698e-04
0.118519 1.84659413e+00 1.11403578e-01 3.63036176e-04 2.47596294e-04
0.125926 1.84922553e+00 1.11338093e-01 4.07506718e-04 2.78543406e-04
0.133333 1.85201730e+00 1.11266959e-01 4.54076142e-04 3.11124661e-04
0.140741 1.85497963e+00 1.11230819e-01 5.02656490e-04 3.45301725e-04
0.148148 1.85809271e+00 1.11204466e-01 5.53144142e-04 3.81025336e-04
0.155556 1.86137672e+00 1.11095140e-01 6.05408033e-04 4.18249326e-04
0.162963 1.86481185e+00 1.10946950e-01 6.59335035e-04 4.56928441e-04
0.17037 1.86841831e+00 1.10828972e-01 7.14798272e-04 4.97041988e-04
0.177778 1.87218628e+00 1.10742127e-01 7.71655416e-04 5.38508642e-04
0.185185 1.87612598e+00 1.10737148e-01 8.29778547e-04 5.81272749e-04
0.192593 1.88021756e+00 1.10737491e-01 8.89029734e-04 6.25270877e-04
0.2 1.88448124e+00 1.10733134e-01 9.49270093e-04 6.70453054e-04
0.207407 1.88890721e+00 1.10734018e-01 1.01033719e-03 7.16745167e-04
0.214815 1.89349569e+00 1.10740131e-01 1.07207327e-03 7.64553583e-04
0.222222 1.89824682e+00 1.10741394e-01 1.13428058e-03 8.15721698e-04
0.22963 1.90317080e+00 1.10747795e-01 1.19679872e-03 8.68160060e-04
0.237037 1.90825782e+00 1.10759248e-01 1.25945761e-03 9.21954400e-04
0.244444 1.91350806e+00 1.10781614e-01 1.32206749e-03 9.73258913e-04
0.251852 1.91893166e+00 1.10945051e-01 1.38443797e-03 1.02324475e-03
0.259259 1.92451880e+00 1.10945631e-01 1.44637391e-03 1.07363274e-03
0.266667 1.93027961e+00 1.10857357e-01 1.51028197e-03 1.12638580e-03
0.274074 1.93620426e+00 1.10782517e-01 1.63647008e-03 1.18229669e-03
0.281481 1.94229284e+00 1.10699585e-01 1.77067810e-03 1.23892800e-03
0.288889 1.94855555e+00 1.10654242e-01 1.82005802e-03 1.29626918e-03
0.296296 1.95498240e+00 1.10512629e-01 1.90482368e-03 1.35423434e-03
0.303704 1.96158358e+00 1.10385705e-01 2.12196883e-03 1.41275264e-03
0.311111 1.96834918e+00 1.10256672e-01 2.28347579e-03 1.47179384e-03
0.318519 1.97528924e+00 1.10317550e-01 2.33049934e-03 1.52332872e-03
0.325926 1.98239385e+00 1.10231265e-01 2.37230544e-03 1.56580756e-03
0.333333 1.98967307e+00 1.10172180e-01 2.40842032e-03 1.61145284e-03
0.340741 1.99712692e+00 1.10045026e-01 2.43826252e-03 1.66904991e-03
0.348148 2.00474548e+00 1.10022401e-01 2.46133972e-03 1.72625416e-03
0.355556 2.01254872e+00 1.09913106e-01 2.56196780e-03 1.78274921e-03
0.362963 2.02051668e+00 1.09877937e-01 2.72093194e-03 1.83839751e-03
0.37037 2.02864927e+00 1.09720326e-01 2.74226596e-03 1.89339817e-03
0.377778 2.03696656e+00 1.09694116e-01 2.75687617e-03 1.94710557e-03
0.385185 2.04545846e+00 1.09715459e-01 2.94146993e-03 1.99974947e-03
0.392593 2.05411497e+00 1.09679634e-01 3.10424219e-03 2.05133004e-03
0.4 2.06294600e+00 1.09589992e-01 3.08944068e-03 2.08159034e-03
0.407407 2.07196138e+00 1.09616390e-01 3.08354919e-03 2.06818271e-03
0.414815 2.08114121e+00 1.09744824e-01 3.14884104e-03 2.07375698e-03
0.422222 2.09050517e+00 1.09867070e-01 3.28931481e-03 2.10993768e-03
0.42963 2.10004330e+00 1.09911939e-01 3.16136649e-03 2.14805736e-03
0.437037 2.10974524e+00 1.09893376e-01 3.17846909e-03 2.18546718e-03
0.444444 2.11963124e+00 1.09861032e-01 3.12207466e-03 2.22192491e-03
0.451852 2.12969103e+00 1.09827089e-01 3.03996434e-03 2.28337034e-03
0.459259 2.13992452e+00 1.09813472e-01 2.94833679e-03 2.34682548e-03
0.466667 2.15033193e+00 1.09916290e-01 2.84755027e-03 2.45031217e-03
0.474074 2.16092327e+00 1.09946135e-01 2.73789651e-03 2.53919356e-03
0.481481 2.17167889e+00 1.09972070e-01 2.61975450e-03 2.57574848e-03
0.488889 2.18261870e+00 1.10004711e-01 2.49335583e-03 2.61108381e-03
0.496296 2.19373310e+00 1.09955969e-01 2.48670511e-03 2.67578994e-03
0.503704 2.20502260e+00 1.09966447e-01 2.66615322e-03 2.74377153e-03
0.511111 2.21648774e+00 1.09933059e-01 2.84970468e-03 2.81209913e-03
0.518519 2.22813921e+00 1.09937767e-01 3.03718170e-03 2.88066889e-03
0.525926 2.23995775e+00 1.10013716e-01 3.13106710e-03 2.94939467e-03
0.533333 2.25196453e+00 1.10030161e-01 2.91415039e-03 3.01883225e-03
0.540741 2.26416048e+00 1.09991423e-01 3.05641792e-03 3.08849884e-03
0.548148 2.27652689e+00 1.10046125e-01 3.23206378e-03 3.15690433e-03
0.555556 2.28909475e+00 1.10084201e-01 3.24782208e-03 3.22547416e-03
0.562963 2.30183559e+00 1.10122827e-01 3.00431807e-03 3.29378141e-03
0.57037 2.31478148e+00 1.10027343e-01 2.75237126e-03 3.36200391e-03
0.577778 2.32791375e+00 1.10159399e-01 2.50794011e-03 3.43007056e-03
0.585185 2.34123425e+00 1.10047504e-01 2.52300478e-03 3.49794486e-03
0.592593 2.35476491e+00 1.10232918e-01 2.58813768e-03 3.56535404e-03
0.6 2.36848827e+00 1.10430872e-01 2.41479537e-03 3.64363831e-03
0.607407 2.38241672e+00 1.10631458e-01 2.24234058e-03 3.77707586e-03
0.614815 2.39656346e+00 1.10826759e-01 2.19692524e-03 3.84955615e-03
0.622222 2.41091135e+00 1.10639594e-01 2.20028166e-03 3.92054947e-03
0.62963 2.42548331e+00 1.10659400e-01 2.10381599e-03 3.99010672e-03
0.637037 2.44027065e+00 1.10795383e-01 2.09960439e-03 4.06231635e-03
0.644444 2.45528486e+00 1.10900092e-01 1.94882322e-03 4.23997873e-03
0.651852 2.47051691e+00 1.10956658e-01 1.91394015e-03 4.40618020e-03
0.659259 2.48597783e+00 1.10955894e-01 1.98400637e-03 4.47062455e-03
0.666667 2.50166871e+00 1.10894820e-01 2.04865006e-03 4.53663199e-03
0.674074 2.51758063e+00 1.10830011e-01 2.10812874e-03 4.59951498e-03
0.681481 2.53373448e+00 1.10832237e-01 2.33299575e-03 4.66756343e-03
0.688889 2.55013088e+00 1.10900526e-01 2.45296174e-03 4.75050786e-03
0.696296 2.56676125e+00 1.10906579e-01 2.48412737e-03 4.90236697e-03
0.703704 2.58362630e+00 1.11106522e-01 2.51162991e-03 5.05161326e-03
0.711111 2.60073679e+00 1.11177788e-01 2.53391863e-03 5.19670347e-03
0.718519 2.61809346e+00 1.11284661e-01 2.55400868e-03 5.28325860e-03
0.725926 2.63569745e+00 1.11361413e-01 2.56866662e-03 5.28772784e-03
0.733333 2.65355932e+00 1.11456021e-01 2.58326818e-03 5.28349489e-03
0.740741 2.67166988e+00 1.11563963e-01 2.58871670e-03 5.27072827e-03
0.748148 2.69002945e+00 1.11680412e-01 2.59584288e-03 5.31409979e-03
0.755556 2.70865870e+00 1.11806604e-01 2.61643814e-03 5.39231620e-03
0.762963 2.72754856e+00 1.11790989e-01 2.63364272e-03 5.47797582e-03
0.77037 2.74668934e+00 1.11781971e-01 2.60752620e-03 5.57954006e-03
0.777778 2.76611162e+00 1.11535202e-01 2.59265099e-03 5.68582127e-03
0.785185 2.78579643e+00 1.11441207e-01 2.58401808e-03 5.79521670e-03
0.792593 2.80575429e+00 1.11471872e-01 2.57173314e-03 5.90793199e-03
0.8 2.82598519e+00 1.11607449e-01 2.56705456e-03 6.02029249e-03
0.807407 2.84649022e+00 1.11804458e-01 2.56337431e-03 6.11643640e-03
0.814815 2.86728961e+00 1.12039592e-01 2.55950810e-03 6.34768681e-03
0.822222 2.88835372e+00 1.12998756e-01 2.55641591e-03 6.58448774e-03
0.82963 2.90972303e+00 1.13566215e-01 2.55488301e-03 6.80343042e-03
0.837037 2.93136775e+00 1.14047630e-01 2.55570503e-03 6.98523084e-03
0.844444 2.95330815e+00 1.13555812e-01 2.55930435e-03 7.20149431e-03
0.851852 2.97554457e+00 1.14161637e-01 2.56799130e-03 7.39699051e-03
0.859259 2.99807726e+00 1.13712653e-01 2.58141169e-03 7.59027260e-03
0.866667 3.02091591e+00 1.13645645e-01 2.60006628e-03 7.80277019e-03
0.874074 3.04405116e+00 1.14548971e-01 2.62455877e-03 7.96720077e-03
0.881481 3.06749274e+00 1.15053980e-01 2.65543487e-03 8.14103172e-03


==> anc/pmuQ_spline_24x8_full.dat <==
114.0 0.0 1.51685000e-01
114.0 2.0 1.51721627e-01
114.0 4.0 1.51831044e-01
114.0 6.0 1.52012970e-01
114.0 8.0 1.52264530e-01
114.0 10.0 1.52584467e-01
114.0 12.0 1.52969366e-01
114.0 14.0 1.53418865e-01
114.0 16.0 1.53927881e-01
114.0 18.0 1.54497820e-01
114.0 20.0 1.55127806e-01
114.0 22.0 1.55816887e-01
114.0 24.0 1.56566264e-01
114.0 26.0 1.57380502e-01
114.0 28.0 1.58261751e-01
114.0 30.0 1.59218965e-01
114.0 32.0 1.60258120e-01
114.0 34.0 1.61391430e-01
114.0 36.0 1.62630568e-01
114.0 38.0 1.63992869e-01
114.0 40.0 1.65495570e-01
114.0 42.0 1.67162035e-01
114.0 44.0 1.69016959e-01
114.0 46.0 1.71092571e-01
114.0 48.0 1.73423904e-01
114.0 50.0 1.76056978e-01
114.0 52.0 1.79040053e-01
114.0 54.0 1.82439364e-01
114.0 56.0 1.86333255e-01
114.0 58.0 1.90817631e-01
114.0 60.0 1.96010224e-01
114.0 62.0 2.02033849e-01
114.0 64.0 2.09012894e-01
114.0 66.0 2.17066214e-01
114.0 68.0 2.26304352e-01
114.0 70.0 2.36789758e-01
114.0 72.0 2.48539447e-01
114.0 74.0 2.61532525e-01
114.0 76.0 2.75719244e-01
114.0 78.0 2.90998311e-01
114.0 80.0 3.07253166e-01
114.0 82.0 3.24312485e-01
114.0 84.0 3.41945674e-01
114.0 86.0 3.59933227e-01
114.0 88.0 3.78168175e-01
114.0 90.0 3.96580309e-01
114.0 92.0 4.15097705e-01
114.0 94.0 4.33641378e-01
114.0 96.0 4.52136934e-01
114.0 98.0 4.70501828e-01
114.0 100.0 4.88655471e-01
114.0 102.0 5.06518090e-01
114.0 104.0 5.24005412e-01
114.0 106.0 5.41039747e-01
114.0 108.0 5.57538724e-01
114.0 110.0 5.73425068e-01
114.0 112.0 5.88622632e-01
114.0 114.0 6.03060584e-01
114.0 116.0 6.16667590e-01
114.0 118.0 6.29378436e-01

116.0 0.0 1.67773000e-01
116.0 2.0 1.67814248e-01
116.0 4.0 1.67938534e-01
116.0 6.0 1.68144605e-01
116.0 8.0 1.68429612e-01
116.0 10.0 1.68792330e-01
116.0 12.0 1.69229363e-01
116.0 14.0 1.69739359e-01
116.0 16.0 1.70319214e-01
116.0 18.0 1.70967291e-01
116.0 20.0 1.71682624e-01
116.0 22.0 1.72465137e-01
116.0 24.0 1.73315842e-01
116.0 26.0 1.74236065e-01
116.0 28.0 1.75230646e-01
116.0 30.0 1.76304150e-01
116.0 32.0 1.77464089e-01
116.0 34.0 1.78719116e-01
116.0 36.0 1.80083250e-01
116.0 38.0 1.81568064e-01
116.0 40.0 1.83192921e-01
116.0 42.0 1.84976194e-01
116.0 44.0 1.86943452e-01
116.0 46.0 1.89121673e-01
116.0 48.0 1.91546485e-01
116.0 50.0 1.94258353e-01
116.0 52.0 1.97304825e-01
116.0 54.0 2.00745172e-01
116.0 56.0 2.04658340e-01
116.0 58.0 2.09132554e-01
116.0 60.0 2.14282383e-01
116.0 62.0 2.20227572e-01
116.0 64.0 2.27087117e-01
116.0 66.0 2.34977627e-01
116.0 68.0 2.44007655e-01
116.0 70.0 2.54238651e-01
116.0 72.0 2.65693200e-01
116.0 74.0 2.78352981e-01
116.0 76.0 2.92174360e-01
116.0 78.0 3.07065973e-01
116.0 80.0 3.22920370e-01
116.0 82.0 3.39580456e-01
116.0 84.0 3.56830686e-01
116.0 86.0 3.74469258e-01
116.0 88.0 3.92397595e-01
116.0 90.0 4.10553084e-01
116.0 92.0 4.28871484e-01
116.0 94.0 4.47285019e-01
116.0 96.0 4.65722435e-01
116.0 98.0 4.84113575e-01
116.0 100.0 5.02384557e-01
116.0 102.0 5.20463000e-01
116.0 104.0 5.38274153e-01
116.0 106.0 5.55746561e-01
116.0 108.0 5.72809191e-01
116.0 110.0 5.89389639e-01
116.0 112.0 6.05422387e-01
116.0 114.0 6.20839930e-01
116.0 116.0 6.35582057e-01
116.0 118.0 6.49590068e-01

118.0 0.0 1.85543000e-01
118.0 2.0 1.85589928e-01
118.0 4.0 1.85728265e-01
118.0 6.0 1.85958782e-01
118.0 8.0 1.86277668e-01
118.0 10.0 1.86683733e-01
118.0 12.0 1.87173609e-01
118.0 14.0 1.87744959e-01
118.0 16.0 1.88396672e-01
118.0 18.0 1.89125075e-01
118.0 20.0 1.89930126e-01
118.0 22.0 1.90809629e-01
118.0 24.0 1.91765424e-01
118.0 26.0 1.92798604e-01
118.0 28.0 1.93911706e-01
118.0 30.0 1.95109922e-01
118.0 32.0 1.96399298e-01
118.0 34.0 1.97788941e-01
118.0 36.0 1.99289213e-01
118.0 38.0 2.00911932e-01
118.0 40.0 2.02675587e-01
118.0 42.0 2.04595554e-01
118.0 44.0 2.06697277e-01
118.0 46.0 2.09004478e-01
118.0 48.0 2.11550360e-01
118.0 50.0 2.14373832e-01
118.0 52.0 2.17517722e-01
118.0 54.0 2.21041311e-01
118.0 56.0 2.25015111e-01
118.0 58.0 2.29528639e-01
118.0 60.0 2.34687153e-01
118.0 62.0 2.40608566e-01
118.0 64.0 2.47406235e-01
118.0 66.0 2.55194946e-01
118.0 68.0 2.64078252e-01
118.0 70.0 2.74119891e-01
118.0 72.0 2.85342428e-01
118.0 74.0 2.97732600e-01
118.0 76.0 3.11252149e-01
118.0 78.0 3.25818622e-01
118.0 80.0 3.41332012e-01
118.0 82.0 3.57648886e-01
118.0 84.0 3.74570300e-01
118.0 86.0 3.91907757e-01
118.0 88.0 4.09574231e-01
118.0 90.0 4.27514479e-01
118.0 92.0 4.45669416e-01
118.0 94.0 4.63979678e-01
118.0 96.0 4.82382943e-01
118.0 98.0 5.00815114e-01
118.0 100.0 5.19211095e-01
118.0 102.0 5.37505793e-01
118.0 104.0 5.55634059e-01
118.0 106.0 5.73529274e-01
118.0 108.0 5.91129691e-01
118.0 110.0 6.08371111e-01
118.0 112.0 6.25194620e-01
118.0 114.0 6.41540823e-01
118.0 116.0 6.57355507e-01
118.0 118.0 6.72587843e-01

120.0 0.0 2.05192000e-01
120.0 2.0 2.05242670e-01
120.0 4.0 2.05396243e-01
120.0 6.0 2.05651521e-01
120.0 8.0 2.06005733e-01
120.0 10.0 2.06455729e-01
120.0 12.0 2.07001181e-01
120.0 14.0 2.07637773e-01
120.0 16.0 2.08363399e-01
120.0 18.0 2.09175357e-01
120.0 20.0 2.10072545e-01
120.0 22.0 2.11054652e-01
120.0 24.0 2.12121363e-01
120.0 26.0 2.13273546e-01
120.0 28.0 2.14513447e-01
120.0 30.0 2.15845890e-01
120.0 32.0 2.17276470e-01
120.0 34.0 2.18811747e-01
120.0 36.0 2.20462442e-01
120.0 38.0 2.22240616e-01
120.0 40.0 2.24159891e-01
120.0 42.0 2.26238648e-01
120.0 44.0 2.28497198e-01
120.0 46.0 2.30960001e-01
120.0 48.0 2.33656846e-01
120.0 50.0 2.36624064e-01
120.0 52.0 2.39902754e-01
120.0 54.0 2.43548173e-01
120.0 56.0 2.47628402e-01
120.0 58.0 2.52226217e-01
120.0 60.0 2.57446559e-01
120.0 62.0 2.63398272e-01
120.0 64.0 2.70192204e-01
120.0 66.0 2.77938597e-01
120.0 68.0 2.86737052e-01
120.0 70.0 2.96652500e-01
120.0 72.0 3.07707702e-01
120.0 74.0 3.19892870e-01
120.0 76.0 3.33174251e-01
120.0 78.0 3.47476113e-01
120.0 80.0 3.62709671e-01
120.0 82.0 3.78741705e-01
120.0 84.0 3.95388022e-01
120.0 86.0 4.12476804e-01
120.0 88.0 4.29929004e-01
120.0 90.0 4.47694995e-01
120.0 92.0 4.65725089e-01
120.0 94.0 4.83964800e-01
120.0 96.0 5.02360900e-01
120.0 98.0 5.20854325e-01
120.0 100.0 5.39389531e-01
120.0 102.0 5.57907480e-01
120.0 104.0 5.76350271e-01
120.0 106.0 5.94660311e-01
120.0 108.0 6.12782245e-01
120.0 110.0 6.30659305e-01
120.0 112.0 6.48239818e-01
120.0 114.0 6.65471726e-01
120.0 116.0 6.82307340e-01
120.0 118.0 6.98702498e-01

122.0 0.0 2.26940000e-01
122.0 2.0 2.26997475e-01
122.0 4.0 2.27166478e-01
122.0 6.0 2.27446841e-01
122.0 8.0 2.27836839e-01
122.0 10.0 2.28334372e-01
122.0 12.0 2.28936157e-01
122.0 14.0 2.29639909e-01
122.0 16.0 2.30443538e-01
122.0 18.0 2.31344322e-01
122.0 20.0 2.32340111e-01
122.0 22.0 2.33429498e-01
122.0 24.0 2.34614015e-01
122.0 26.0 2.35893319e-01
122.0 28.0 2.37270378e-01
122.0 30.0 2.38747663e-01
122.0 32.0 2.40330321e-01
122.0 34.0 2.42025382e-01
122.0 36.0 2.43842925e-01
122.0 38.0 2.45793268e-01
122.0 40.0 2.47890161e-01
122.0 42.0 2.50149002e-01
122.0 44.0 2.52588974e-01
122.0 46.0 2.55234263e-01
122.0 48.0 2.58112245e-01
122.0 50.0 2.61256683e-01
122.0 52.0 2.64706903e-01
122.0 54.0 2.68514172e-01
122.0 56.0 2.72745089e-01
122.0 58.0 2.77476650e-01
122.0 60.0 2.82807480e-01
122.0 62.0 2.88844254e-01
122.0 64.0 2.95691349e-01
122.0 66.0 3.03455213e-01
122.0 68.0 3.12231836e-01
122.0 70.0 3.22083903e-01
122.0 72.0 3.33034617e-01
122.0 74.0 3.45077621e-01
122.0 76.0 3.58183308e-01
122.0 78.0 3.72284947e-01
122.0 80.0 3.87299129e-01
122.0 82.0 4.03105024e-01
122.0 84.0 4.19533380e-01
122.0 86.0 4.36426947e-01
122.0 88.0 4.53714572e-01
122.0 90.0 4.71352916e-01
122.0 92.0 4.89299357e-01
122.0 94.0 5.07505742e-01
122.0 96.0 5.25923667e-01
122.0 98.0 5.44505360e-01
122.0 100.0 5.63198047e-01
122.0 102.0 5.81952109e-01
122.0 104.0 6.00715867e-01
122.0 106.0 6.19439812e-01
122.0 108.0 6.38074523e-01
122.0 110.0 6.56571628e-01
122.0 112.0 6.74883673e-01
122.0 114.0 6.92968273e-01
122.0 116.0 7.10782774e-01
122.0 118.0 7.28290109e-01

124.0 0.0 2.51040000e-01
124.0 2.0 2.51101347e-01
124.0 4.0 2.51286977e-01
124.0 6.0 2.51594761e-01
124.0 8.0 2.52023021e-01
124.0 10.0 2.52569716e-01
124.0 12.0 2.53231613e-01
124.0 14.0 2.54007475e-01
124.0 16.0 2.54893229e-01
124.0 18.0 2.55886155e-01
124.0 20.0 2.56987060e-01
124.0 22.0 2.58192452e-01
124.0 24.0 2.59502729e-01
124.0 26.0 2.60919350e-01
124.0 28.0 2.62442015e-01
124.0 30.0 2.64076849e-01
124.0 32.0 2.65825571e-01
124.0 34.0 2.67696685e-01
124.0 36.0 2.69697646e-01
124.0 38.0 2.71839027e-01
124.0 40.0 2.74133728e-01
124.0 42.0 2.76596146e-01
124.0 44.0 2.79244362e-01
124.0 46.0 2.82100288e-01
124.0 48.0 2.85189877e-01
124.0 50.0 2.88546309e-01
124.0 52.0 2.92205176e-01
124.0 54.0 2.96215691e-01
124.0 56.0 3.00640000e-01
124.0 58.0 3.05552295e-01
124.0 60.0 3.11046829e-01
124.0 62.0 3.17222080e-01
124.0 64.0 3.24178875e-01
124.0 66.0 3.32018944e-01
124.0 68.0 3.40834509e-01
124.0 70.0 3.50684810e-01
124.0 72.0 3.61594743e-01
124.0 74.0 3.73560337e-01
124.0 76.0 3.86554956e-01
124.0 78.0 4.00517793e-01
124.0 80.0 4.15374574e-01
124.0 82.0 4.31014789e-01
124.0 84.0 4.47283440e-01
124.0 86.0 4.64037049e-01
124.0 88.0 4.81212864e-01
124.0 90.0 4.98772743e-01
124.0 92.0 5.16679805e-01
124.0 94.0 5.34892938e-01
124.0 96.0 5.53369695e-01
124.0 98.0 5.72068212e-01
124.0 100.0 5.90944396e-01
124.0 102.0 6.09953301e-01
124.0 104.0 6.29050974e-01
124.0 106.0 6.48194244e-01
124.0 108.0 6.67341204e-01
124.0 110.0 6.86449193e-01
124.0 112.0 7.05477936e-01
124.0 114.0 7.24392291e-01
124.0 116.0 7.43155208e-01
124.0 118.0 7.61735444e-01

126.0 0.0 2.77770000e-01
126.0 2.0 2.77837286e-01
126.0 4.0 2.78039750e-01
126.0 6.0 2.78377299e-01
126.0 8.0 2.78845313e-01
126.0 10.0 2.79444813e-01
126.0 12.0 2.80170630e-01
126.0 14.0 2.81021577e-01
126.0 16.0 2.81994618e-01
126.0 18.0 2.83088041e-01
126.0 20.0 2.84300622e-01
126.0 22.0 2.85629805e-01
126.0 24.0 2.87075859e-01
126.0 26.0 2.88639065e-01
126.0 28.0 2.90321865e-01
126.0 30.0 2.92126055e-01
126.0 32.0 2.94056939e-01
126.0 34.0 2.96120505e-01
126.0 36.0 2.98323591e-01
126.0 38.0 3.00676042e-01
126.0 40.0 3.03190909e-01
126.0 42.0 3.05881621e-01
126.0 44.0 3.08764126e-01
126.0 46.0 3.11861082e-01
126.0 48.0 3.15195035e-01
126.0 50.0 3.18797579e-01
126.0 52.0 3.22703554e-01
126.0 54.0 3.26959139e-01
126.0 56.0 3.31621994e-01
126.0 58.0 3.36762500e-01
126.0 60.0 3.42468512e-01
126.0 62.0 3.48836304e-01
126.0 64.0 3.55959984e-01
126.0 66.0 3.63934694e-01
126.0 68.0 3.72849716e-01
126.0 70.0 3.82760951e-01
126.0 72.0 3.93692814e-01
126.0 74.0 4.05643360e-01
126.0 76.0 4.18590660e-01
126.0 78.0 4.32478331e-01
126.0 80.0 4.47241168e-01
126.0 82.0 4.62777307e-01
126.0 84.0 4.78945946e-01
126.0 86.0 4.95616668e-01
126.0 88.0 5.12734791e-01
126.0 90.0 5.30267741e-01
126.0 92.0 5.48184298e-01
126.0 94.0 5.66447766e-01
126.0 96.0 5.85024359e-01
126.0 98.0 6.03875311e-01
126.0 100.0 6.22964758e-01
126.0 102.0 6.42253420e-01
126.0 104.0 6.61705368e-01
126.0 106.0 6.81281705e-01
126.0 108.0 7.00947285e-01
126.0 110.0 7.20666408e-01
126.0 112.0 7.40406903e-01
126.0 114.0 7.60136209e-01
126.0 116.0 7.79826467e-01
126.0 118.0 7.99450121e-01

128.0 0.0 3.07443000e-01
128.0 2.0 3.07517296e-01
128.0 4.0 3.07738803e-01
128.0 6.0 3.08105474e-01
128.0 8.0 3.08617749e-01
128.0 10.0 3.09272718e-01
128.0 12.0 3.10067284e-01
128.0 14.0 3.10999323e-01
128.0 16.0 3.12066846e-01
128.0 18.0 3.13267161e-01
128.0 20.0 3.14600033e-01
128.0 22.0 3.16061846e-01
128.0 24.0 3.17654764e-01
128.0 26.0 3.19377893e-01
128.0 28.0 3.21233446e-01
128.0 30.0 3.23222896e-01
128.0 32.0 3.25352143e-01
128.0 34.0 3.27625681e-01
128.0 36.0 3.30050741e-01
128.0 38.0 3.32636455e-01
128.0 40.0 3.35395039e-01
128.0 42.0 3.38338942e-01
128.0 44.0 3.41485027e-01
128.0 46.0 3.44852679e-01
128.0 48.0 3.48465038e-01
128.0 50.0 3.52349125e-01
128.0 52.0 3.56541037e-01
128.0 54.0 3.61081915e-01
128.0 56.0 3.66026924e-01
128.0 58.0 3.71443620e-01
128.0 60.0 3.77413424e-01
128.0 62.0 3.84026378e-01
128.0 64.0 3.91372015e-01
128.0 66.0 3.99539479e-01
128.0 68.0 4.08613357e-01
128.0 70.0 4.18646900e-01
128.0 72.0 4.29664413e-01
128.0 74.0 4.41664668e-01
128.0 76.0 4.54627237e-01
128.0 78.0 4.68504859e-01
128.0 80.0 4.83236094e-01
128.0 82.0 4.98730310e-01
128.0 84.0 5.14860401e-01
128.0 86.0 5.31509657e-01
128.0 88.0 5.48627275e-01
128.0 90.0 5.66188420e-01
128.0 92.0 5.84164433e-01
128.0 94.0 6.02527661e-01
128.0 96.0 6.21247097e-01
128.0 98.0 6.40292235e-01
128.0 100.0 6.59630581e-01
128.0 102.0 6.79230453e-01
128.0 104.0 6.99061505e-01
128.0 106.0 7.19091662e-01
128.0 108.0 7.39291817e-01
128.0 110.0 7.59631464e-01
128.0 112.0 7.80085090e-01
128.0 114.0 8.00626903e-01
128.0 116.0 8.21232772e-01
128.0 118.0 8.41883760e-01

130.0 0.0 3.40409000e-01
130.0 2.0 3.40489377e-01
130.0 4.0 3.40731147e-01
130.0 6.0 3.41131306e-01
130.0 8.0 3.41689362e-01
130.0 10.0 3.42404483e-01
130.0 12.0 3.43272653e-01
130.0 14.0 3.44291821e-01
130.0 16.0 3.45461057e-01
130.0 18.0 3.46777703e-01
130.0 20.0 3.48239525e-01
130.0 22.0 3.49845863e-01
130.0 24.0 3.51597791e-01
130.0 26.0 3.53493263e-01
130.0 28.0 3.55536267e-01
130.0 30.0 3.57727976e-01
130.0 32.0 3.60072903e-01
130.0 34.0 3.62576058e-01
130.0 36.0 3.65244086e-01
130.0 38.0 3.68087418e-01
130.0 40.0 3.71114442e-01
130.0 42.0 3.74339656e-01
130.0 44.0 3.77777820e-01
130.0 46.0 3.81447088e-01
130.0 48.0 3.85371188e-01
130.0 50.0 3.89574588e-01
130.0 52.0 3.94090627e-01
130.0 54.0 3.98959418e-01
130.0 56.0 4.04232637e-01
130.0 58.0 4.09971008e-01
130.0 60.0 4.16254506e-01
130.0 62.0 4.23165978e-01
130.0 64.0 4.30788039e-01
130.0 66.0 4.39206200e-01
130.0 68.0 4.48499070e-01
130.0 70.0 4.58716510e-01
130.0 72.0 4.69880964e-01
130.0 74.0 4.81993576e-01
130.0 76.0 4.95036992e-01
130.0 78.0 5.08968420e-01
130.0 80.0 5.23733171e-01
130.0 82.0 5.39250081e-01
130.0 84.0 5.55403862e-01
130.0 86.0 5.72091393e-01
130.0 88.0 5.89268991e-01
130.0 90.0 6.06914827e-01
130.0 92.0 6.25006826e-01
130.0 94.0 6.43521957e-01
130.0 96.0 6.62433541e-01
130.0 98.0 6.81717316e-01
130.0 100.0 7.01346291e-01
130.0 102.0 7.21295057e-01
130.0 104.0 7.41538135e-01
130.0 106.0 7.62050899e-01
130.0 108.0 7.82807396e-01
130.0 110.0 8.03785750e-01
130.0 112.0 8.24965249e-01
130.0 114.0 8.46323911e-01
130.0 116.0 8.67847093e-01
130.0 118.0 8.89518061e-01

132.0 0.0 3.77053000e-01
132.0 2.0 3.77141533e-01
132.0 4.0 3.77403788e-01
132.0 6.0 3.77839813e-01
132.0 8.0 3.78448186e-01
132.0 10.0 3.79227162e-01
132.0 12.0 3.80174814e-01
132.0 14.0 3.81289179e-01
132.0 16.0 3.82568395e-01
132.0 18.0 3.84008849e-01
132.0 20.0 3.85612331e-01
132.0 22.0 3.87375144e-01
132.0 24.0 3.89298296e-01
132.0 26.0 3.91381598e-01
132.0 28.0 3.93628835e-01
132.0 30.0 3.96039898e-01
132.0 32.0 3.98619934e-01
132.0 34.0 4.01373487e-01
132.0 36.0 4.04307603e-01
132.0 38.0 4.07432079e-01
132.0 40.0 4.10754443e-01
132.0 42.0 4.14289278e-01
132.0 44.0 4.18050263e-01
132.0 46.0 4.22054316e-01
132.0 48.0 4.26324793e-01
132.0 50.0 4.30884577e-01
132.0 52.0 4.35764321e-01
132.0 54.0 4.41003058e-01
132.0 56.0 4.46647982e-01
132.0 58.0 4.52757021e-01
132.0 60.0 4.59403630e-01
132.0 62.0 4.66665422e-01
132.0 64.0 4.74620381e-01
132.0 66.0 4.83344889e-01
132.0 68.0 4.92914779e-01
132.0 70.0 5.03376231e-01
132.0 72.0 5.14751360e-01
132.0 74.0 5.27039814e-01
132.0 76.0 5.40228475e-01
132.0 78.0 5.54278141e-01
132.0 80.0 5.69141680e-01
132.0 82.0 5.84745501e-01
132.0 84.0 6.00989167e-01
132.0 86.0 6.17778099e-01
132.0 88.0 6.35078058e-01
132.0 90.0 6.52869593e-01
132.0 92.0 6.71135455e-01
132.0 94.0 6.89858155e-01
132.0 96.0 7.09015649e-01
132.0 98.0 7.28587822e-01
132.0 100.0 7.48555261e-01
132.0 102.0 7.68896610e-01
132.0 104.0 7.89591779e-01
132.0 106.0 8.10620883e-01
132.0 108.0 8.31965902e-01
132.0 110.0 8.53608722e-01
132.0 112.0 8.75534476e-01
132.0 114.0 8.97727474e-01
132.0 116.0 9.20177111e-01
132.0 118.0 9.42871677e-01

134.0 0.0 4.17801000e-01
134.0 2.0 4.17895765e-01
134.0 4.0 4.18181737e-01
134.0 6.0 4.18657014e-01
134.0 8.0 4.19319256e-01
134.0 10.0 4.20168810e-01
134.0 12.0 4.21202849e-01
134.0 14.0 4.22419503e-01
134.0 16.0 4.23817000e-01
134.0 18.0 4.25392787e-01
134.0 20.0 4.27147676e-01
134.0 22.0 4.29080981e-01
134.0 24.0 4.31190637e-01
134.0 26.0 4.33478336e-01
134.0 28.0 4.35945675e-01
134.0 30.0 4.38595287e-01
134.0 32.0 4.41431968e-01
134.0 34.0 4.44458797e-01
134.0 36.0 4.47683294e-01
134.0 38.0 4.51114566e-01
134.0 40.0 4.54760371e-01
134.0 42.0 4.58634362e-01
134.0 44.0 4.62749146e-01
134.0 46.0 4.67122427e-01
134.0 48.0 4.71774185e-01
134.0 50.0 4.76727754e-01
134.0 52.0 4.82012076e-01
134.0 54.0 4.87663209e-01
134.0 56.0 4.93725783e-01
134.0 58.0 5.00252961e-01
134.0 60.0 5.07311771e-01
134.0 62.0 5.14975431e-01
134.0 64.0 5.23316279e-01
134.0 66.0 5.32405577e-01
134.0 68.0 5.42311263e-01
134.0 70.0 5.53076868e-01
134.0 72.0 5.64723842e-01
134.0 74.0 5.77251966e-01
134.0 76.0 5.90649659e-01
134.0 78.0 6.04883940e-01
134.0 80.0 6.19911724e-01
134.0 82.0 6.35669885e-01
134.0 84.0 6.52068624e-01
134.0 86.0 6.69025064e-01
134.0 88.0 6.86510992e-01
134.0 90.0 7.04511901e-01
134.0 92.0 7.23013834e-01
134.0 94.0 7.42002653e-01
134.0 96.0 7.61464210e-01
134.0 98.0 7.81381564e-01
134.0 100.0 8.01738600e-01
134.0 102.0 8.22522390e-01
134.0 104.0 8.43715489e-01
134.0 106.0 8.65305068e-01
134.0 108.0 8.87276431e-01
134.0 110.0 9.09618976e-01
134.0 112.0 9.32320799e-01
134.0 114.0 9.55374051e-01
134.0 116.0 9.78769681e-01
134.0 118.0 1.00250456e+00

136.0 0.0 4.63116000e-01
136.0 2.0 4.63220076e-01
136.0 4.0 4.63530999e-01
136.0 6.0 4.64047929e-01
136.0 8.0 4.64769605e-01
136.0 10.0 4.65694478e-01
136.0 12.0 4.66821829e-01
136.0 14.0 4.68149902e-01
136.0 16.0 4.69676015e-01
136.0 18.0 4.71399698e-01
136.0 20.0 4.73319808e-01
136.0 22.0 4.75435665e-01
136.0 24.0 4.77748154e-01
136.0 26.0 4.80256888e-01
136.0 28.0 4.82964293e-01
136.0 30.0 4.85873743e-01
136.0 32.0 4.88987698e-01
136.0 34.0 4.92311838e-01
136.0 36.0 4.95853130e-01
136.0 38.0 4.99618031e-01
136.0 40.0 5.03616542e-01
136.0 42.0 5.07859417e-01
136.0 44.0 5.12362193e-01
136.0 46.0 5.17138383e-01
136.0 48.0 5.22208635e-01
136.0 50.0 5.27595755e-01
136.0 52.0 5.33325934e-01
136.0 54.0 5.39431267e-01
136.0 56.0 5.45955965e-01
136.0 58.0 5.52947260e-01
136.0 60.0 5.60469763e-01
136.0 62.0 5.68587505e-01
136.0 64.0 5.77367734e-01
136.0 66.0 5.86876112e-01
136.0 68.0 5.97176246e-01
136.0 70.0 6.08306199e-01
136.0 72.0 6.20285530e-01
136.0 74.0 6.33116547e-01
136.0 76.0 6.46788847e-01
136.0 78.0 6.61273426e-01
136.0 80.0 6.76533373e-01
136.0 82.0 6.92512908e-01
136.0 84.0 7.09133502e-01
136.0 86.0 7.26325383e-01
136.0 88.0 7.44064835e-01
136.0 90.0 7.62340185e-01
136.0 92.0 7.81144024e-01
136.0 94.0 8.00464768e-01
136.0 96.0 8.20291539e-01
136.0 98.0 8.40613757e-01
136.0 100.0 8.61420415e-01
136.0 102.0 8.82701395e-01
136.0 104.0 9.04445616e-01
136.0 106.0 9.26645524e-01
136.0 108.0 9.49290778e-01
136.0 110.0 9.72375275e-01
136.0 112.0 9.95893458e-01
136.0 114.0 1.01984120e+00
136.0 116.0 1.04421519e+00
136.0 118.0 1.06901531e+00

138.0 0.0 5.13505000e-01
138.0 2.0 5.13618467e-01
138.0 4.0 5.13955588e-01
138.0 6.0 5.14518580e-01
138.0 8.0 5.15304276e-01
138.0 10.0 5.16312236e-01
138.0 12.0 5.17540861e-01
138.0 14.0 5.18988514e-01
138.0 16.0 5.20654628e-01
138.0 18.0 5.22537821e-01
138.0 20.0 5.24637021e-01
138.0 22.0 5.26952559e-01
138.0 24.0 5.29484327e-01
138.0 26.0 5.32233829e-01
138.0 28.0 5.35202344e-01
138.0 30.0 5.38392051e-01
138.0 32.0 5.41808088e-01
138.0 34.0 5.45454706e-01
138.0 36.0 5.49338407e-01
138.0 38.0 5.53465965e-01
138.0 40.0 5.57847686e-01
138.0 42.0 5.62493405e-01
138.0 44.0 5.67416678e-01
138.0 46.0 5.72632822e-01
138.0 48.0 5.78159107e-01
138.0 50.0 5.84018902e-01
138.0 52.0 5.90234686e-01
138.0 54.0 5.96839542e-01
138.0 56.0 6.03871260e-01
138.0 58.0 6.11375321e-01
138.0 60.0 6.19407794e-01
138.0 62.0 6.28031325e-01
138.0 64.0 6.37305714e-01
138.0 66.0 6.47289044e-01
138.0 68.0 6.58040427e-01
138.0 70.0 6.69593649e-01
138.0 72.0 6.81968549e-01
138.0 74.0 6.95165278e-01
138.0 76.0 7.09176949e-01
138.0 78.0 7.23978548e-01
138.0 80.0 7.39537288e-01
138.0 82.0 7.55806911e-01
138.0 84.0 7.72720171e-01
138.0 86.0 7.90217131e-01
138.0 88.0 8.08279558e-01
138.0 90.0 8.26898840e-01
138.0 92.0 8.46072046e-01
138.0 94.0 8.65791701e-01
138.0 96.0 8.86050865e-01
138.0 98.0 9.06843187e-01
138.0 100.0 9.28163031e-01
138.0 102.0 9.50003843e-01
138.0 104.0 9.72359626e-01
138.0 106.0 9.95226034e-01
138.0 108.0 1.01860073e+00
138.0 110.0 1.04247900e+00
138.0 112.0 1.06686077e+00
138.0 114.0 1.09174719e+00
138.0 116.0 1.11713969e+00
138.0 118.0 1.14304564e+00

140.0 0.0 5.69512000e-01
140.0 2.0 5.69634957e-01
140.0 4.0 5.70002568e-01
140.0 6.0 5.70614120e-01
140.0 8.0 5.71470540e-01
140.0 10.0 5.72567510e-01
140.0 12.0 5.73906565e-01
140.0 14.0 5.75486201e-01
140.0 16.0 5.77303981e-01
140.0 18.0 5.79360636e-01
140.0 20.0 5.81654176e-01
140.0 22.0 5.84185989e-01
140.0 24.0 5.86956954e-01
140.0 26.0 5.89966533e-01
140.0 28.0 5.93217884e-01
140.0 30.0 5.96712982e-01
140.0 32.0 6.00456689e-01
140.0 34.0 6.04452884e-01
140.0 36.0 6.08708572e-01
140.0 38.0 6.13230953e-01
140.0 40.0 6.18027592e-01
140.0 42.0 6.23110501e-01
140.0 44.0 6.28491170e-01
140.0 46.0 6.34184850e-01
140.0 48.0 6.40207521e-01
140.0 50.0 6.46580975e-01
140.0 52.0 6.53327115e-01
140.0 54.0 6.60476071e-01
140.0 56.0 6.68062186e-01
140.0 58.0 6.76127053e-01
140.0 60.0 6.84723517e-01
140.0 62.0 6.93905747e-01
140.0 64.0 7.03727728e-01
140.0 66.0 7.14244544e-01
140.0 68.0 7.25506091e-01
140.0 70.0 7.37546344e-01
140.0 72.0 7.50379150e-01
140.0 74.0 7.64009142e-01
140.0 76.0 7.78427751e-01
140.0 78.0 7.93615582e-01
140.0 80.0 8.09545202e-01
140.0 82.0 8.26178108e-01
140.0 84.0 8.43457342e-01
140.0 86.0 8.61332571e-01
140.0 88.0 8.79790080e-01
140.0 90.0 8.98827593e-01
140.0 92.0 9.18443263e-01
140.0 94.0 9.38633232e-01
140.0 96.0 9.59396297e-01
140.0 98.0 9.80728787e-01
140.0 100.0 1.00262841e+00
140.0 102.0 1.02509387e+00
140.0 104.0 1.04812469e+00
140.0 106.0 1.07172022e+00
140.0 108.0 1.09588066e+00
140.0 110.0 1.12060798e+00
140.0 112.0 1.14590424e+00
140.0 114.0 1.17178340e+00
140.0 116.0 1.19824112e+00
140.0 118.0 1.22527719e+00

142.0 0.0 6.31720000e-01
142.0 2.0 6.31853585e-01
142.0 4.0 6.32253109e-01
142.0 6.0 6.32919927e-01
142.0 8.0 6.33851076e-01
142.0 10.0 6.35047370e-01
142.0 12.0 6.36506494e-01
142.0 14.0 6.38228099e-01
142.0 16.0 6.40211896e-01
142.0 18.0 6.42456759e-01
142.0 20.0 6.44963802e-01
142.0 22.0 6.47731496e-01
142.0 24.0 6.50760747e-01
142.0 26.0 6.54054003e-01
142.0 28.0 6.57613332e-01
142.0 30.0 6.61441547e-01
142.0 32.0 6.65541261e-01
142.0 34.0 6.69918021e-01
142.0 36.0 6.74578376e-01
142.0 38.0 6.79528966e-01
142.0 40.0 6.84778696e-01
142.0 42.0 6.90336712e-01
142.0 44.0 6.96214651e-01
142.0 46.0 7.02427552e-01
142.0 48.0 7.08991114e-01
142.0 50.0 7.15923819e-01
142.0 52.0 7.23248848e-01
142.0 54.0 7.30990413e-01
142.0 56.0 7.39182461e-01
142.0 58.0 7.47862944e-01
142.0 60.0 7.57077148e-01
142.0 62.0 7.66874952e-01
142.0 64.0 7.77305449e-01
142.0 66.0 7.88415788e-01
142.0 68.0 8.00253414e-01
142.0 70.0 8.12845497e-01
142.0 72.0 8.26206400e-01
142.0 74.0 8.40339225e-01
142.0 76.0 8.55239770e-01
142.0 78.0 8.70889804e-01
142.0 80.0 8.87267973e-01
142.0 82.0 9.04341438e-01
142.0 84.0 9.22065777e-01
142.0 86.0 9.40398180e-01
142.0 88.0 9.59332362e-01
142.0 90.0 9.78865642e-01
142.0 92.0 9.99001892e-01
142.0 94.0 1.01973930e+00
142.0 96.0 1.04108169e+00
142.0 98.0 1.06302753e+00
142.0 100.0 1.08557928e+00
142.0 102.0 1.10874116e+00
142.0 104.0 1.13251837e+00
142.0 106.0 1.15689996e+00
142.0 108.0 1.18191130e+00
142.0 110.0 1.20754208e+00
142.0 112.0 1.23381351e+00
142.0 114.0 1.26072978e+00
142.0 116.0 1.28828748e+00
142.0 118.0 1.31652589e+00

144.0 0.0 7.00745000e-01
144.0 2.0 7.00890413e-01
144.0 4.0 7.01326446e-01
144.0 6.0 7.02051534e-01
144.0 8.0 7.03066832e-01
144.0 10.0 7.04370301e-01
144.0 12.0 7.05961793e-01
144.0 14.0 7.07841134e-01
144.0 16.0 7.10007212e-01
144.0 18.0 7.12459061e-01
144.0 20.0 7.15197937e-01
144.0 22.0 7.18224420e-01
144.0 24.0 7.21538478e-01
144.0 26.0 7.25143576e-01
144.0 28.0 7.29039736e-01
144.0 30.0 7.33230634e-01
144.0 32.0 7.37720692e-01
144.0 34.0 7.42514135e-01
144.0 36.0 7.47617124e-01
144.0 38.0 7.53035783e-01
144.0 40.0 7.58778331e-01
144.0 42.0 7.64856201e-01
144.0 44.0 7.71278069e-01
144.0 46.0 7.78057907e-01
144.0 48.0 7.85211241e-01
144.0 50.0 7.92756031e-01
144.0 52.0 8.00710976e-01
144.0 54.0 8.09101364e-01
144.0 56.0 8.17956829e-01
144.0 58.0 8.27309510e-01
144.0 60.0 8.37202210e-01
144.0 62.0 8.47678756e-01
144.0 64.0 8.58782325e-01
144.0 66.0 8.70554539e-01
144.0 68.0 8.83035807e-01
144.0 70.0 8.96252814e-01
144.0 72.0 9.10215926e-01
144.0 74.0 9.24930102e-01
144.0 76.0 9.40392209e-01
144.0 78.0 9.56586398e-01
144.0 80.0 9.73497030e-01
144.0 82.0 9.91099109e-01
144.0 84.0 1.00935478e+00
144.0 86.0 1.02823297e+00
144.0 88.0 1.04772976e+00
144.0 90.0 1.06784747e+00
144.0 92.0 1.08859036e+00
144.0 94.0 1.10995798e+00
144.0 96.0 1.13197120e+00
144.0 98.0 1.15461333e+00
144.0 100.0 1.17789697e+00
144.0 102.0 1.20183598e+00
144.0 104.0 1.22642537e+00
144.0 106.0 1.25168222e+00
144.0 108.0 1.27761472e+00
144.0 110.0 1.30422328e+00
144.0 112.0 1.33153011e+00
144.0 114.0 1.35953953e+00
144.0 116.0 1.38826741e+00
144.0 118.0 1.41773262e+00

146.0 0.0 7.77235000e-01
146.0 2.0 7.77393485e-01
146.0 4.0 7.77868765e-01
146.0 6.0 7.78661359e-01
146.0 8.0 7.79769547e-01
146.0 10.0 7.81194452e-01
146.0 12.0 7.82933105e-01
146.0 14.0 7.84987529e-01
146.0 16.0 7.87356798e-01
146.0 18.0 7.90040142e-01
146.0 20.0 7.93038979e-01
146.0 22.0 7.96353025e-01
146.0 24.0 7.99984337e-01
146.0 26.0 8.03934420e-01
146.0 28.0 8.08205279e-01
146.0 30.0 8.12799501e-01
146.0 32.0 8.17722324e-01
146.0 34.0 8.22976717e-01
146.0 36.0 8.28569439e-01
146.0 38.0 8.34506150e-01
146.0 40.0 8.40795470e-01
146.0 42.0 8.47445050e-01
146.0 44.0 8.54467698e-01
146.0 46.0 8.61873349e-01
146.0 48.0 8.69676273e-01
146.0 50.0 8.77894119e-01
146.0 52.0 8.86543979e-01
146.0 54.0 8.95647333e-01
146.0 56.0 9.05232396e-01
146.0 58.0 9.15326564e-01
146.0 60.0 9.25968460e-01
146.0 62.0 9.37195329e-01
146.0 64.0 9.49045401e-01
146.0 66.0 9.61556321e-01
146.0 68.0 9.74762782e-01
146.0 70.0 9.88686105e-01
146.0 72.0 1.00333814e+00
146.0 74.0 1.01872268e+00
146.0 76.0 1.03483719e+00
146.0 78.0 1.05167207e+00
146.0 80.0 1.06921781e+00
146.0 82.0 1.08744156e+00
146.0 84.0 1.10633854e+00
146.0 86.0 1.12587042e+00
146.0 88.0 1.14603045e+00
146.0 90.0 1.16683953e+00
146.0 92.0 1.18829925e+00
146.0 94.0 1.21042183e+00
146.0 96.0 1.23320029e+00
146.0 98.0 1.25664819e+00
146.0 100.0 1.28078133e+00
146.0 102.0 1.30560497e+00
146.0 104.0 1.33112610e+00
146.0 106.0 1.35735361e+00
146.0 108.0 1.38430725e+00
146.0 110.0 1.41199771e+00
146.0 112.0 1.44043774e+00
146.0 114.0 1.46964205e+00
146.0 116.0 1.49963655e+00
146.0 118.0 1.53041911e+00

148.0 0.0 8.61862000e-01
148.0 2.0 8.62034845e-01
148.0 4.0 8.62556236e-01
148.0 6.0 8.63422778e-01
148.0 8.0 8.64636887e-01
148.0 10.0 8.66196851e-01
148.0 12.0 8.68102900e-01
148.0 14.0 8.70354260e-01
148.0 16.0 8.72951221e-01
148.0 18.0 8.75895206e-01
148.0 20.0 8.79184828e-01
148.0 22.0 8.82821939e-01
148.0 24.0 8.86807735e-01
148.0 26.0 8.91143762e-01
148.0 28.0 8.95833050e-01
148.0 30.0 9.00878077e-01
148.0 32.0 9.06282969e-01
148.0 34.0 9.12051454e-01
148.0 36.0 9.18188889e-01
148.0 38.0 9.24702474e-01
148.0 40.0 9.31597287e-01
148.0 42.0 9.38884251e-01
148.0 44.0 9.46570211e-01
148.0 46.0 9.54669213e-01
148.0 48.0 9.63191219e-01
148.0 50.0 9.72153537e-01
148.0 52.0 9.81569757e-01
148.0 54.0 9.91462409e-01
148.0 56.0 1.00185241e+00
148.0 58.0 1.01276658e+00
148.0 60.0 1.02423594e+00
148.0 62.0 1.03629646e+00
148.0 64.0 1.04898031e+00
148.0 66.0 1.06230982e+00
148.0 68.0 1.07633293e+00
148.0 70.0 1.09105480e+00
148.0 72.0 1.10649032e+00
148.0 74.0 1.12264874e+00
148.0 76.0 1.13952471e+00
148.0 78.0 1.15710704e+00
148.0 80.0 1.17539325e+00
148.0 82.0 1.19437468e+00
148.0 84.0 1.21401749e+00
148.0 86.0 1.23432280e+00
148.0 88.0 1.25528816e+00
148.0 90.0 1.27691802e+00
148.0 92.0 1.29922681e+00
148.0 94.0 1.32221935e+00
148.0 96.0 1.34591136e+00
148.0 98.0 1.37029916e+00
148.0 100.0 1.39541973e+00
148.0 102.0 1.42126139e+00
148.0 104.0 1.44785275e+00
148.0 106.0 1.47519315e+00
148.0 108.0 1.50331405e+00
148.0 110.0 1.53221716e+00
148.0 112.0 1.56192511e+00
148.0 114.0 1.59246330e+00
148.0 116.0 1.62384649e+00
148.0 118.0 1.65608162e+00

150.0 0.0 9.55316000e-01
150.0 2.0 9.55506576e-01
150.0 4.0 9.56077192e-01
150.0 6.0 9.57027544e-01
150.0 8.0 9.58358186e-01
150.0 10.0 9.60068580e-01
150.0 12.0 9.62158159e-01
150.0 14.0 9.64628363e-01
150.0 16.0 9.67477702e-01
150.0 18.0 9.70707811e-01
150.0 20.0 9.74318488e-01
150.0 22.0 9.78311779e-01
150.0 24.0 9.82688969e-01
150.0 26.0 9.87450730e-01
150.0 28.0 9.92601046e-01
150.0 30.0 9.98141396e-01
150.0 32.0 1.00407674e+00
150.0 34.0 1.01041353e+00
150.0 36.0 1.01714884e+00
150.0 38.0 1.02429246e+00
150.0 40.0 1.03184874e+00
150.0 42.0 1.03983298e+00
150.0 44.0 1.04825118e+00
150.0 46.0 1.05710023e+00
150.0 48.0 1.06640801e+00
150.0 50.0 1.07618344e+00
150.0 52.0 1.08643655e+00
150.0 54.0 1.09718888e+00
150.0 56.0 1.10846514e+00
150.0 58.0 1.12027235e+00
150.0 60.0 1.13264214e+00
150.0 62.0 1.14561701e+00
150.0 64.0 1.15920827e+00
150.0 66.0 1.17345440e+00
150.0 68.0 1.18837201e+00
150.0 70.0 1.20398626e+00
150.0 72.0 1.22030400e+00
150.0 74.0 1.23732800e+00
150.0 76.0 1.25506698e+00
150.0 78.0 1.27350511e+00
150.0 80.0 1.29265586e+00
150.0 82.0 1.31248829e+00
150.0 84.0 1.33300771e+00
150.0 86.0 1.35421376e+00
150.0 88.0 1.37609887e+00
150.0 90.0 1.39866963e+00
150.0 92.0 1.42195315e+00
150.0 94.0 1.44595707e+00
150.0 96.0 1.47067949e+00
150.0 98.0 1.49614885e+00
150.0 100.0 1.52238431e+00
150.0 102.0 1.54938488e+00
150.0 104.0 1.57717152e+00
150.0 106.0 1.60576490e+00
150.0 108.0 1.63517705e+00
150.0 110.0 1.66543017e+00
150.0 112.0 1.69653775e+00
150.0 114.0 1.72852451e+00
150.0 116.0 1.76141528e+00
150.0 118.0 1.79523680e+00

152.0 0.0 1.05830000e+00
152.0 2.0 1.05851178e+00
152.0 4.0 1.05913706e+00
152.0 6.0 1.06017562e+00
152.0 8.0 1.06162714e+00
152.0 10.0 1.06350129e+00
152.0 12.0 1.06579768e+00
152.0 14.0 1.06850597e+00
152.0 16.0 1.07162592e+00
152.0 18.0 1.07516734e+00
152.0 20.0 1.07912027e+00
152.0 22.0 1.08350490e+00
152.0 24.0 1.08830168e+00
152.0 26.0 1.09352130e+00
152.0 28.0 1.09917481e+00
152.0 30.0 1.10524363e+00
152.0 32.0 1.11174956e+00
152.0 34.0 1.11869487e+00
152.0 36.0 1.12608226e+00
152.0 38.0 1.13390503e+00
152.0 40.0 1.14217699e+00
152.0 42.0 1.15091268e+00
152.0 44.0 1.16010716e+00
152.0 46.0 1.16977643e+00
152.0 48.0 1.17993709e+00
152.0 50.0 1.19058659e+00
152.0 52.0 1.20174327e+00
152.0 54.0 1.21341701e+00
152.0 56.0 1.22563010e+00
152.0 58.0 1.23840667e+00
152.0 60.0 1.25175500e+00
152.0 62.0 1.26570399e+00
152.0 64.0 1.28029172e+00
152.0 66.0 1.29551447e+00
152.0 68.0 1.31141653e+00
152.0 70.0 1.32801351e+00
152.0 72.0 1.34529384e+00
152.0 74.0 1.36327326e+00
152.0 76.0 1.38196430e+00
152.0 78.0 1.40135658e+00
152.0 80.0 1.42145878e+00
152.0 82.0 1.44225684e+00
152.0 84.0 1.46376530e+00
152.0 86.0 1.48597134e+00
152.0 88.0 1.50888139e+00
152.0 90.0 1.53251435e+00
152.0 92.0 1.55688018e+00
152.0 94.0 1.58200832e+00
152.0 96.0 1.60788913e+00
152.0 98.0 1.63455272e+00
152.0 100.0 1.66200985e+00
152.0 102.0 1.69028186e+00
152.0 104.0 1.71938027e+00
152.0 106.0 1.74932708e+00
152.0 108.0 1.78014490e+00
152.0 110.0 1.81185637e+00
152.0 112.0 1.84446542e+00
152.0 114.0 1.87801652e+00
152.0 116.0 1.91251417e+00
152.0 118.0 1.94799390e+00

154.0 0.0 1.17152000e+00
154.0 2.0 1.17175541e+00
154.0 4.0 1.17243160e+00
154.0 6.0 1.17356845e+00
154.0 8.0 1.17515580e+00
154.0 10.0 1.17720347e+00
154.0 12.0 1.17970129e+00
154.0 14.0 1.18265917e+00
154.0 16.0 1.18607705e+00
154.0 18.0 1.18994500e+00
154.0 20.0 1.19427325e+00
154.0 22.0 1.19905217e+00
154.0 24.0 1.20430235e+00
154.0 26.0 1.21000456e+00
154.0 28.0 1.21617990e+00
154.0 30.0 1.22281972e+00
154.0 32.0 1.22993568e+00
154.0 34.0 1.23751982e+00
154.0 36.0 1.24557453e+00
154.0 38.0 1.25412263e+00
154.0 40.0 1.26315740e+00
154.0 42.0 1.27268258e+00
154.0 44.0 1.28270235e+00
154.0 46.0 1.29323166e+00
154.0 48.0 1.30427587e+00
154.0 50.0 1.31585107e+00
154.0 52.0 1.32795400e+00
154.0 54.0 1.34061253e+00
154.0 56.0 1.35382651e+00
154.0 58.0 1.36761752e+00
154.0 60.0 1.38200002e+00
154.0 62.0 1.39699965e+00
154.0 64.0 1.41263120e+00
154.0 66.0 1.42890812e+00
154.0 68.0 1.44586285e+00
154.0 70.0 1.46349072e+00
154.0 72.0 1.48181224e+00
154.0 74.0 1.50083536e+00
154.0 76.0 1.52056650e+00
154.0 78.0 1.54098975e+00
154.0 80.0 1.56213943e+00
154.0 82.0 1.58399782e+00
154.0 84.0 1.60656725e+00
154.0 86.0 1.62987241e+00
154.0 88.0 1.65390331e+00
154.0 90.0 1.67870128e+00
154.0 92.0 1.70425814e+00
154.0 94.0 1.73059552e+00
154.0 96.0 1.75773526e+00
154.0 98.0 1.78568965e+00
154.0 100.0 1.81447041e+00
154.0 102.0 1.84411074e+00
154.0 104.0 1.87462283e+00
154.0 106.0 1.90602963e+00
154.0 108.0 1.93834399e+00
154.0 110.0 1.97160012e+00
154.0 112.0 2.00580107e+00
154.0 114.0 2.04099139e+00
154.0 116.0 2.07717488e+00
154.0 118.0 2.11439627e+00

156.0 0.0 1.29569000e+00
156.0 2.0 1.29592929e+00
156.0 4.0 1.29667714e+00
156.0 6.0 1.29790353e+00
156.0 8.0 1.29963845e+00
156.0 10.0 1.30186191e+00
156.0 12.0 1.30457396e+00
156.0 14.0 1.30778472e+00
156.0 16.0 1.31149439e+00
156.0 18.0 1.31570330e+00
156.0 20.0 1.32041185e+00
156.0 22.0 1.32561064e+00
156.0 24.0 1.33132037e+00
156.0 26.0 1.33752199e+00
156.0 28.0 1.34423657e+00
156.0 30.0 1.35146545e+00
156.0 32.0 1.35919021e+00
156.0 34.0 1.36744262e+00
156.0 36.0 1.37620484e+00
156.0 38.0 1.38548921e+00
156.0 40.0 1.39529834e+00
156.0 42.0 1.40564538e+00
156.0 44.0 1.41651368e+00
156.0 46.0 1.42793705e+00
156.0 48.0 1.43990967e+00
156.0 50.0 1.45243622e+00
156.0 52.0 1.46552174e+00
156.0 54.0 1.47919245e+00
156.0 56.0 1.49343557e+00
156.0 58.0 1.50828993e+00
156.0 60.0 1.52374674e+00
156.0 62.0 1.53982771e+00
156.0 64.0 1.55655464e+00
156.0 66.0 1.57393809e+00
156.0 68.0 1.59199854e+00
156.0 70.0 1.61073102e+00
156.0 72.0 1.63014745e+00
156.0 74.0 1.65026867e+00
156.0 76.0 1.67109406e+00
156.0 78.0 1.69263236e+00
156.0 80.0 1.71489239e+00
156.0 82.0 1.73788323e+00
156.0 84.0 1.76160441e+00
156.0 86.0 1.78608742e+00
156.0 88.0 1.81133552e+00
156.0 90.0 1.83736230e+00
156.0 92.0 1.86419107e+00
156.0 94.0 1.89183553e+00
156.0 96.0 1.92030922e+00
156.0 98.0 1.94964548e+00
156.0 100.0 1.97984806e+00
156.0 102.0 2.01094076e+00
156.0 104.0 2.04294676e+00
156.0 106.0 2.07588992e+00
156.0 108.0 2.10979375e+00
156.0 110.0 2.14466233e+00
156.0 112.0 2.18053936e+00
156.0 114.0 2.21743821e+00
156.0 116.0 2.25539310e+00
156.0 118.0 2.29441739e+00

158.0 0.0 1.43148000e+00
158.0 2.0 1.43174328e+00
158.0 4.0 1.43254313e+00
158.0 6.0 1.43387963e+00
158.0 8.0 1.43574293e+00
158.0 10.0 1.43814323e+00
158.0 12.0 1.44108082e+00
158.0 14.0 1.44455606e+00
158.0 16.0 1.44855942e+00
158.0 18.0 1.45310146e+00
158.0 20.0 1.45819285e+00
158.0 22.0 1.46381436e+00
158.0 24.0 1.46998692e+00
158.0 26.0 1.47669156e+00
158.0 28.0 1.48395948e+00
158.0 30.0 1.49176195e+00
158.0 32.0 1.50012051e+00
158.0 34.0 1.50903676e+00
158.0 36.0 1.51851254e+00
158.0 38.0 1.52854980e+00
158.0 40.0 1.53914064e+00
158.0 42.0 1.55031746e+00
158.0 44.0 1.56205287e+00
158.0 46.0 1.57437957e+00
158.0 48.0 1.58728063e+00
158.0 50.0 1.60077937e+00
158.0 52.0 1.61486932e+00
158.0 54.0 1.62956468e+00
158.0 56.0 1.64488042e+00
158.0 58.0 1.66081271e+00
158.0 60.0 1.67736903e+00
158.0 62.0 1.69457778e+00
158.0 64.0 1.71242722e+00
158.0 66.0 1.73094566e+00
158.0 68.0 1.75014079e+00
158.0 70.0 1.77001786e+00
158.0 72.0 1.79058008e+00
158.0 74.0 1.81185036e+00
158.0 76.0 1.83383129e+00
158.0 78.0 1.85653620e+00
158.0 80.0 1.87996865e+00
158.0 82.0 1.90414308e+00
158.0 84.0 1.92908604e+00
158.0 86.0 1.95480590e+00
158.0 88.0 1.98132870e+00
158.0 90.0 2.00866943e+00
158.0 92.0 2.03683381e+00
158.0 94.0 2.06585689e+00
158.0 96.0 2.09575324e+00
158.0 98.0 2.12653843e+00
158.0 100.0 2.15822686e+00
158.0 102.0 2.19085335e+00
158.0 104.0 2.22443214e+00
158.0 106.0 2.25897801e+00
158.0 108.0 2.29453449e+00
158.0 110.0 2.33109586e+00
158.0 112.0 2.36871554e+00
158.0 114.0 2.40739759e+00
158.0 116.0 2.44716474e+00
158.0 118.0 2.48806007e+00

160.0 0.0 1.57958000e+00
160.0 2.0 1.57986728e+00
160.0 4.0 1.58072920e+00
160.0 6.0 1.58215593e+00
160.0 8.0 1.58415778e+00
160.0 10.0 1.58673516e+00
160.0 12.0 1.58987861e+00
160.0 14.0 1.59360875e+00
160.0 16.0 1.59790633e+00
160.0 18.0 1.60279219e+00
160.0 20.0 1.60824725e+00
160.0 22.0 1.61429254e+00
160.0 24.0 1.62091918e+00
160.0 26.0 1.62812838e+00
160.0 28.0 1.63592138e+00
160.0 30.0 1.64430959e+00
160.0 32.0 1.65329442e+00
160.0 34.0 1.66287737e+00
160.0 36.0 1.67304998e+00
160.0 38.0 1.68383384e+00
160.0 40.0 1.69522066e+00
160.0 42.0 1.70721211e+00
160.0 44.0 1.71982003e+00
160.0 46.0 1.73303625e+00
160.0 48.0 1.74688258e+00
160.0 50.0 1.76135104e+00
160.0 52.0 1.77645380e+00
160.0 54.0 1.79218302e+00
160.0 56.0 1.80856161e+00
160.0 58.0 1.82558288e+00
160.0 60.0 1.84326088e+00
160.0 62.0 1.86160058e+00
160.0 64.0 1.88060712e+00
160.0 66.0 1.90028558e+00
160.0 68.0 1.92064202e+00
160.0 70.0 1.94169090e+00
160.0 72.0 1.96342691e+00
160.0 74.0 1.98588546e+00
160.0 76.0 2.00906192e+00
160.0 78.0 2.03296373e+00
160.0 80.0 2.05761880e+00
160.0 82.0 2.08303706e+00
160.0 84.0 2.10924216e+00
160.0 86.0 2.13626783e+00
160.0 88.0 2.16411344e+00
160.0 90.0 2.19281558e+00
160.0 92.0 2.22238114e+00
160.0 94.0 2.25284691e+00
160.0 96.0 2.28420939e+00
160.0 98.0 2.31650466e+00
160.0 100.0 2.34973827e+00
160.0 102.0 2.38395654e+00
160.0 104.0 2.41916416e+00
160.0 106.0 2.45537630e+00
160.0 108.0 2.49263716e+00
160.0 110.0 2.53096103e+00
160.0 112.0 2.57036151e+00
160.0 114.0 2.61087263e+00
160.0 116.0 2.65251576e+00
160.0 118.0 2.69531392e+00

162.0 0.0 1.74064000e+00
162.0 2.0 1.74095126e+00
162.0 4.0 1.74186514e+00
162.0 6.0 1.74338194e+00
162.0 8.0 1.74551213e+00
162.0 10.0 1.74826634e+00
162.0 12.0 1.75161537e+00
162.0 14.0 1.75559014e+00
162.0 16.0 1.76017167e+00
162.0 18.0 1.76538110e+00
162.0 20.0 1.77119967e+00
162.0 22.0 1.77764867e+00
162.0 24.0 1.78471942e+00
162.0 26.0 1.79241337e+00
162.0 28.0 1.80073189e+00
162.0 30.0 1.80968644e+00
162.0 32.0 1.81927839e+00
162.0 34.0 1.82949921e+00
162.0 36.0 1.84037024e+00
162.0 38.0 1.85187269e+00
162.0 40.0 1.86402780e+00
162.0 42.0 1.87683682e+00
162.0 44.0 1.89029067e+00
162.0 46.0 1.90440036e+00
162.0 48.0 1.91916670e+00
162.0 50.0 1.93460037e+00
162.0 52.0 1.95070210e+00
162.0 54.0 1.96746236e+00
162.0 56.0 1.98490180e+00
162.0 58.0 2.00302101e+00
162.0 60.0 2.02182091e+00
162.0 62.0 2.04129269e+00
162.0 64.0 2.06144830e+00
162.0 66.0 2.08230037e+00
162.0 68.0 2.10383261e+00
162.0 70.0 2.12606897e+00
162.0 72.0 2.14901551e+00
162.0 74.0 2.17266992e+00
162.0 76.0 2.19706041e+00
162.0 78.0 2.22220815e+00
162.0 80.0 2.24811554e+00
162.0 82.0 2.27480787e+00
162.0 84.0 2.30231511e+00
162.0 86.0 2.33067636e+00
162.0 88.0 2.35989344e+00
162.0 90.0 2.39000533e+00
162.0 92.0 2.42101987e+00
162.0 94.0 2.45295533e+00
162.0 96.0 2.48583947e+00
162.0 98.0 2.51967974e+00
162.0 100.0 2.55452297e+00
162.0 102.0 2.59036520e+00
162.0 104.0 2.62724301e+00
162.0 106.0 2.66517176e+00
162.0 108.0 2.70417599e+00
162.0 110.0 2.74428069e+00
162.0 112.0 2.78550847e+00
162.0 114.0 2.82789300e+00
162.0 116.0 2.87143653e+00
162.0 118.0 2.91617010e+00

164.0 0.0 1.91529000e+00
164.0 2.0 1.91561518e+00
164.0 4.0 1.91658085e+00
164.0 6.0 1.91818743e+00
164.0 8.0 1.92044558e+00
164.0 10.0 1.92335616e+00
164.0 12.0 1.92690023e+00
164.0 14.0 1.93110900e+00
164.0 16.0 1.93596383e+00
164.0 18.0 1.94147620e+00
164.0 20.0 1.94763762e+00
164.0 22.0 1.95446971e+00
164.0 24.0 1.96196406e+00
164.0 26.0 1.97011231e+00
164.0 28.0 1.97893602e+00
164.0 30.0 1.98843679e+00
164.0 32.0 1.99860601e+00
164.0 34.0 2.00945500e+00
164.0 36.0 2.02098502e+00
164.0 38.0 2.03319700e+00
164.0 40.0 2.04609185e+00
164.0 42.0 2.05968012e+00
164.0 44.0 2.07395224e+00
164.0 46.0 2.08892825e+00
164.0 48.0 2.10459802e+00
164.0 50.0 2.12097107e+00
164.0 52.0 2.13804670e+00
164.0 54.0 2.15582377e+00
164.0 56.0 2.17431064e+00
164.0 58.0 2.19350551e+00
164.0 60.0 2.21341582e+00
164.0 62.0 2.23401947e+00
164.0 64.0 2.25532500e+00
164.0 66.0 2.27734266e+00
164.0 68.0 2.30006357e+00
164.0 70.0 2.32349171e+00
164.0 72.0 2.34763424e+00
164.0 74.0 2.37252056e+00
164.0 76.0 2.39814237e+00
164.0 78.0 2.42453424e+00
164.0 80.0 2.45171303e+00
164.0 82.0 2.47970848e+00
164.0 84.0 2.50854701e+00
164.0 86.0 2.53826320e+00
164.0 88.0 2.56889129e+00
164.0 90.0 2.60043165e+00
164.0 92.0 2.63291367e+00
164.0 94.0 2.66635696e+00
164.0 96.0 2.70078014e+00
164.0 98.0 2.73621245e+00
164.0 100.0 2.77267073e+00
164.0 102.0 2.81017306e+00
164.0 104.0 2.84874596e+00
164.0 106.0 2.88840529e+00
164.0 108.0 2.92918653e+00
164.0 110.0 2.97110363e+00
164.0 112.0 3.01418069e+00
164.0 114.0 3.05844052e+00
164.0 116.0 3.10389409e+00
164.0 118.0 3.15058278e+00

166.0 0.0 2.10412000e+00
166.0 2.0 2.10445903e+00
166.0 4.0 2.10547632e+00
166.0 6.0 2.10717239e+00
166.0 8.0 2.10953810e+00
166.0 10.0 2.11259454e+00
166.0 12.0 2.11632305e+00
166.0 14.0 2.12074519e+00
166.0 16.0 2.12585265e+00
166.0 18.0 2.13164721e+00
166.0 20.0 2.13813075e+00
166.0 22.0 2.14531521e+00
166.0 24.0 2.15320247e+00
166.0 26.0 2.16179445e+00
166.0 28.0 2.17108289e+00
166.0 30.0 2.18108950e+00
166.0 32.0 2.19180577e+00
166.0 34.0 2.20323304e+00
166.0 36.0 2.21539234e+00
166.0 38.0 2.22826452e+00
166.0 40.0 2.24186998e+00
166.0 42.0 2.25620884e+00
166.0 44.0 2.27127100e+00
166.0 46.0 2.28707562e+00
166.0 48.0 2.30361170e+00
166.0 50.0 2.32088756e+00
166.0 52.0 2.33891120e+00
166.0 54.0 2.35766991e+00
166.0 56.0 2.37718006e+00
166.0 58.0 2.39742714e+00
166.0 60.0 2.41841533e+00
166.0 62.0 2.44012916e+00
166.0 64.0 2.46257431e+00
166.0 66.0 2.48574807e+00
166.0 68.0 2.50963930e+00
166.0 70.0 2.53425180e+00
166.0 72.0 2.55960366e+00
166.0 74.0 2.58570685e+00
166.0 76.0 2.61256536e+00
166.0 78.0 2.64021773e+00
166.0 80.0 2.66867464e+00
166.0 82.0 2.69797086e+00
166.0 84.0 2.72814864e+00
166.0 86.0 2.75923756e+00
166.0 88.0 2.79126430e+00
166.0 90.0 2.82425052e+00
166.0 92.0 2.85821704e+00
166.0 94.0 2.89317524e+00
166.0 96.0 2.92915445e+00
166.0 98.0 2.96618439e+00
166.0 100.0 3.00426417e+00
166.0 102.0 3.04343161e+00
166.0 104.0 3.08371448e+00
166.0 106.0 3.12511846e+00
166.0 108.0 3.16767039e+00
166.0 110.0 3.21138370e+00
166.0 112.0 3.25630223e+00
166.0 114.0 3.30242874e+00
166.0 116.0 3.34979473e+00
166.0 118.0 3.39840962e+00

168.0 0.0 2.30770000e+00
168.0 2.0 2.30805284e+00
168.0 4.0 2.30911159e+00
168.0 6.0 2.31087689e+00
168.0 8.0 2.31335980e+00
168.0 10.0 2.31654167e+00
168.0 12.0 2.32043415e+00
168.0 14.0 2.32504909e+00
168.0 16.0 2.33037854e+00
168.0 18.0 2.33643467e+00
168.0 20.0 2.34320971e+00
168.0 22.0 2.35072592e+00
168.0 24.0 2.35896553e+00
168.0 26.0 2.36795072e+00
168.0 28.0 2.37767347e+00
168.0 30.0 2.38814561e+00
168.0 32.0 2.39935882e+00
168.0 34.0 2.41133438e+00
168.0 36.0 2.42407327e+00
168.0 38.0 2.43756606e+00
168.0 40.0 2.45183294e+00
168.0 42.0 2.46686358e+00
168.0 44.0 2.48266723e+00
168.0 46.0 2.49925245e+00
168.0 48.0 2.51660716e+00
168.0 50.0 2.53474884e+00
168.0 52.0 2.55367403e+00
168.0 54.0 2.57337869e+00
168.0 56.0 2.59386688e+00
168.0 58.0 2.61513174e+00
168.0 60.0 2.63717431e+00
168.0 62.0 2.65997571e+00
168.0 64.0 2.68352853e+00
168.0 66.0 2.70782724e+00
168.0 68.0 2.73286880e+00
168.0 70.0 2.75865643e+00
168.0 72.0 2.78518959e+00
168.0 74.0 2.81249199e+00
168.0 76.0 2.84058044e+00
168.0 78.0 2.86947748e+00
168.0 80.0 2.89920714e+00
168.0 82.0 2.92979922e+00
168.0 84.0 2.96131140e+00
168.0 86.0 2.99375832e+00
168.0 88.0 3.02718881e+00
168.0 90.0 3.06161573e+00
168.0 92.0 3.09705210e+00
168.0 94.0 3.13351921e+00
168.0 96.0 3.17104839e+00
168.0 98.0 3.20965047e+00
168.0 100.0 3.24935512e+00
168.0 102.0 3.29017108e+00
168.0 104.0 3.33212622e+00
168.0 106.0 3.37524777e+00
168.0 108.0 3.41955153e+00
168.0 110.0 3.46505248e+00
168.0 112.0 3.51177375e+00
168.0 114.0 3.55973777e+00
168.0 116.0 3.60895561e+00
168.0 118.0 3.65946593e+00

170.0 0.0 2.52658000e+00
170.0 2.0 2.52694660e+00
170.0 4.0 2.52803668e+00
170.0 6.0 2.52987101e+00
170.0 8.0 2.53243084e+00
170.0 10.0 2.53572778e+00
170.0 12.0 2.53976379e+00
170.0 14.0 2.54455107e+00
170.0 16.0 2.55007202e+00
170.0 18.0 2.55635918e+00
170.0 20.0 2.56338519e+00
170.0 22.0 2.57118265e+00
170.0 24.0 2.57974413e+00
170.0 26.0 2.58907208e+00
170.0 28.0 2.59917877e+00
170.0 30.0 2.61006627e+00
170.0 32.0 2.62174626e+00
170.0 34.0 2.63421011e+00
170.0 36.0 2.64746878e+00
170.0 38.0 2.66153265e+00
170.0 40.0 2.67639165e+00
170.0 42.0 2.69206504e+00
170.0 44.0 2.70855144e+00
170.0 46.0 2.72585879e+00
170.0 48.0 2.74397427e+00
170.0 50.0 2.76292412e+00
170.0 52.0 2.78269392e+00
170.0 54.0 2.80328779e+00
170.0 56.0 2.82470818e+00
170.0 58.0 2.84695561e+00
170.0 60.0 2.86999781e+00
170.0 62.0 2.89383289e+00
170.0 64.0 2.91846018e+00
170.0 66.0 2.94385155e+00
170.0 68.0 2.97001175e+00
170.0 70.0 2.99694355e+00
170.0 72.0 3.02463757e+00
170.0 74.0 3.05311969e+00
170.0 76.0 3.08240929e+00
170.0 78.0 3.11252257e+00
170.0 80.0 3.14349694e+00
170.0 82.0 3.17536757e+00
170.0 84.0 3.20817667e+00
170.0 86.0 3.24197415e+00
170.0 88.0 3.27678097e+00
170.0 90.0 3.31261178e+00
170.0 92.0 3.34949980e+00
170.0 94.0 3.38744833e+00
170.0 96.0 3.42648939e+00
170.0 98.0 3.46664508e+00
170.0 100.0 3.50792573e+00
170.0 102.0 3.55035091e+00
170.0 104.0 3.59395915e+00
170.0 106.0 3.63874827e+00
170.0 108.0 3.68474412e+00
170.0 110.0 3.73197184e+00
170.0 112.0 3.78044451e+00
170.0 114.0 3.83018509e+00
170.0 116.0 3.88120274e+00
170.0 118.0 3.93352754e+00

172.0 0.0 2.76125000e+00
172.0 2.0 2.76162033e+00
172.0 4.0 2.76275163e+00
172.0 6.0 2.76463482e+00
172.0 8.0 2.76726133e+00
172.0 10.0 2.77066306e+00
172.0 12.0 2.77481227e+00
172.0 14.0 2.77973151e+00
172.0 16.0 2.78542356e+00
172.0 18.0 2.79189135e+00
172.0 20.0 2.79913789e+00
172.0 22.0 2.80717617e+00
172.0 24.0 2.81600913e+00
172.0 26.0 2.82562952e+00
172.0 28.0 2.83606990e+00
172.0 30.0 2.84731249e+00
172.0 32.0 2.85937921e+00
172.0 34.0 2.87227141e+00
172.0 36.0 2.88599002e+00
172.0 38.0 2.90055531e+00
172.0 40.0 2.91594692e+00
172.0 42.0 2.93219377e+00
172.0 44.0 2.94929401e+00
172.0 46.0 2.96725485e+00
172.0 48.0 2.98607257e+00
172.0 50.0 3.00575262e+00
172.0 52.0 3.02630935e+00
172.0 54.0 3.04773540e+00
172.0 56.0 3.07002117e+00
172.0 58.0 3.09317485e+00
172.0 60.0 3.11717111e+00
172.0 62.0 3.14199454e+00
172.0 64.0 3.16764174e+00
172.0 66.0 3.19409171e+00
172.0 68.0 3.22131712e+00
172.0 70.0 3.24934036e+00
172.0 72.0 3.27815314e+00
172.0 74.0 3.30777330e+00
172.0 76.0 3.33822298e+00
172.0 78.0 3.36952167e+00
172.0 80.0 3.40171072e+00
172.0 82.0 3.43481964e+00
172.0 84.0 3.46889611e+00
172.0 86.0 3.50399439e+00
172.0 88.0 3.54013792e+00
172.0 90.0 3.57734188e+00
172.0 92.0 3.61562152e+00
172.0 94.0 3.65501104e+00
172.0 96.0 3.69551377e+00
172.0 98.0 3.73716219e+00
172.0 100.0 3.77996784e+00
172.0 102.0 3.82395091e+00
172.0 104.0 3.86912072e+00
172.0 106.0 3.91551545e+00
172.0 108.0 3.96314093e+00
172.0 110.0 4.01201298e+00
172.0 112.0 4.06215488e+00
172.0 114.0 4.11358803e+00
172.0 116.0 4.16630311e+00
172.0 118.0 4.22033773e+00

174.0 0.0 3.01220000e+00
174.0 2.0 3.01258403e+00
174.0 4.0 3.01373648e+00
174.0 6.0 3.01565839e+00
174.0 8.0 3.01834143e+00
174.0 10.0 3.02180773e+00
174.0 12.0 3.02604988e+00
174.0 14.0 3.03108080e+00
174.0 16.0 3.03689365e+00
174.0 18.0 3.04350175e+00
174.0 20.0 3.05091851e+00
174.0 22.0 3.05914733e+00
174.0 24.0 3.06819146e+00
174.0 26.0 3.07805404e+00
174.0 28.0 3.08875790e+00
174.0 30.0 3.10029547e+00
174.0 32.0 3.11268881e+00
174.0 34.0 3.12592938e+00
174.0 36.0 3.14003806e+00
174.0 38.0 3.15501504e+00
174.0 40.0 3.17086970e+00
174.0 42.0 3.18761057e+00
174.0 44.0 3.20524536e+00
174.0 46.0 3.22377059e+00
174.0 48.0 3.24321190e+00
174.0 50.0 3.26355365e+00
174.0 52.0 3.28480897e+00
174.0 54.0 3.30698924e+00
174.0 56.0 3.33008285e+00
174.0 58.0 3.35407566e+00
174.0 60.0 3.37895911e+00
174.0 62.0 3.40470469e+00
174.0 64.0 3.43130580e+00
174.0 66.0 3.45874886e+00
174.0 68.0 3.48699446e+00
174.0 70.0 3.51605450e+00
174.0 72.0 3.54593194e+00
174.0 74.0 3.57664638e+00
174.0 76.0 3.60820276e+00
174.0 78.0 3.64063394e+00
174.0 80.0 3.67397498e+00
174.0 82.0 3.70826980e+00
174.0 84.0 3.74356116e+00
174.0 86.0 3.77990787e+00
174.0 88.0 3.81732539e+00
174.0 90.0 3.85584052e+00
174.0 92.0 3.89545935e+00
174.0 94.0 3.93621696e+00
174.0 96.0 3.97811818e+00
174.0 98.0 4.02117644e+00
174.0 100.0 4.06542365e+00
174.0 102.0 4.11088112e+00
174.0 104.0 4.15754877e+00
174.0 106.0 4.20544504e+00
174.0 108.0 4.25459642e+00
174.0 110.0 4.30501837e+00
174.0 112.0 4.35671412e+00
174.0 114.0 4.40970534e+00
174.0 116.0 4.46401192e+00
174.0 118.0 4.51962129e+00



==> anc/pressure_24x8_MS_123.dat <==
0 0 6.98478e-307 0 0 0.23868 0.0234773 -2.04004e-16 2.04004e-16
0.00740741 1.2837e-05 1.82809e-06 5.79255e-07 7.06607e-07 0.238692 0.0234743 5.79255e-07 7.06607e-07
0.0148148 5.13456e-05 7.30994e-06 2.31491e-06 2.82553e-06 0.238731 0.0234743 2.31491e-06 2.82553e-06
0.0222222 0.000115519 1.64323e-05 5.20246e-06 6.35555e-06 0.238795 0.0234773 5.20246e-06 6.35555e-06
0.0296296 0.000205347 2.91765e-05 9.23376e-06 1.12901e-05 0.238885 0.0234773 9.23376e-06 1.12901e-05
0.037037 0.000320814 4.55215e-05 1.43941e-05 1.76245e-05 0.239 0.0234743 1.43941e-05 1.76245e-05
0.0444444 0.000461899 6.54522e-05 2.06744e-05 2.5353e-05 0.239141 0.0234713 2.06744e-05 2.5353e-05
0.0518519 0.000628579 8.89356e-05 2.80505e-05 3.44723e-05 0.239308 0.0234683 2.80505e-05 3.44723e-05
0.0592593 0.000820825 0.000115911 3.64895e-05 4.49495e-05 0.2395 0.0234924 3.64895e-05 4.49495e-05
0.0666667 0.0010386 0.000146409 4.60032e-05 5.67815e-05 0.239718 0.0234924 4.60032e-05 5.67815e-05
0.0740741 0.00128188 0.000180189 5.65406e-05 6.99984e-05 0.239961 0.0234924 5.65406e-05 6.99984e-05
0.0814815 0.00155061 0.000217462 6.80414e-05 8.45099e-05 0.24023 0.0235074 6.80414e-05 8.45099e-05
0.0888889 0.00184474 0.000257985 8.05358e-05 0.000100346 0.240524 0.0235255 8.05358e-05 0.000100346
0.0962963 0.00216424 0.000301068 9.39333e-05 0.000117507 0.240844 0.0235526 9.39333e-05 0.000117507
0.103704 0.00250903 0.000347734 0.000108204 0.000135902 0.241189 0.0235616 0.000108204 0.000135902
0.111111 0.00287907 0.000397109 0.000123287 0.000155562 0.241559 0.0235827 0.000123287 0.000155562
0.118519 0.00327428 0.000449495 0.000139184 0.000175764 0.241954 0.0236429 0.000139184 0.000175764
0.125926 0.00369461 0.000505192 0.000156826 0.000195213 0.242374 0.0236911 0.000156826 0.000195213
0.133333 0.00413997 0.0005636 0.000175071 0.000215053 0.24282 0.0237061 0.000175071 0.000215053
0.140741 0.00461029 0.000624416 0.000192142 0.000235104 0.24329 0.023673 0.000192142 0.000235104
0.148148 0.00510549 0.000687941 0.000209483 0.000255246 0.243785 0.0236399 0.000209483 0.000255246
0.155556 0.00562549 0.000752972 0.00022839 0.000275297 0.244305 0.0236369 0.00022839 0.000275297
0.162963 0.00617019 0.000822518 0.000248652 0.000295137 0.24485 0.0236489 0.000248652 0.000295137
0.17037 0.00673949 0.000894775 0.000270871 0.000314616 0.245419 0.0236158 0.000270871 0.000314616
0.177778 0.00733331 0.000968838 0.000293903 0.000333283 0.246013 0.0236218 0.000293903 0.000333283
0.185185 0.00795153 0.0010423 0.000317627 0.000351347 0.246631 0.0236188 0.000317627 0.000351347
0.192593 0.00859405 0.00111847 0.000342315 0.000368508 0.247274 0.023688 0.000342315 0.000368508
0.2 0.00926075 0.00119946 0.000367604 0.000384464 0.24794 0.0237633 0.000367604 0.000384464
0.207407 0.00995153 0.00128105 0.000389281 0.000398915 0.248631 0.0238356 0.000389281 0.000398915
0.214815 0.0106662 0.00136324 0.000418786 0.000413066 0.249346 0.0238837 0.000418786 0.000413066
0.222222 0.0114048 0.00144573 0.000443473 0.000430528 0.250084 0.0239138 0.000443473 0.000430528
0.22963 0.012167 0.00153244 0.000456419 0.000447086 0.250847 0.023944 0.000456419 0.000447086
0.237037 0.0129528 0.00161794 0.000485322 0.000462441 0.251632 0.0240042 0.000485322 0.000462441
0.244444 0.013762 0.00170947 0.000508805 0.00047629 0.252442 0.0240554 0.000508805 0.00047629
0.251852 0.0145945 0.00179647 0.000525063 0.000488935 0.253274 0.0240072 0.000525063 0.000488935
0.259259 0.0154501 0.00187566 0.000534396 0.000499773 0.25413 0.0239831 0.000534396 0.000499773
0.266667 0.0163287 0.00196417 0.000542224 0.000508504 0.255008 0.023968 0.000542224 0.000508504
0.274074 0.0172301 0.00205329 0.00054674 0.00051573 0.25591 0.0240072 0.00054674 0.00051573
0.281481 0.0181542 0.0021424 0.000548245 0.000520246 0.256834 0.0240102 0.000548245 0.000520246
0.288889 0.0191007 0.00223212 0.000559385 0.000522654 0.25778 0.0240192 0.000559385 0.000522654
0.296296 0.0200696 0.00232756 0.000570825 0.000522353 0.258749 0.0240433 0.000570825 0.000522353
0.303704 0.0210605 0.00241397 0.000580761 0.000519042 0.25974 0.0240734 0.000580761 0.000519042
0.311111 0.0220735 0.00249947 0.000589191 0.00051302 0.260753 0.0240855 0.000589191 0.00051302
0.318519 0.0231084 0.00258919 0.000595513 0.000507902 0.261788 0.0241216 0.000595513 0.000507902
0.325926 0.0241651 0.00267559 0.000599728 0.00051302 0.262845 0.0241969 0.000599728 0.00051302
0.333333 0.0252437 0.00277344 0.000601534 0.000499171 0.263923 0.0242149 0.000601534 0.000499171
0.340741 0.0263443 0.00286406 0.000595513 0.000524762 0.265024 0.0243082 0.000595513 0.000524762
0.348148 0.027467 0.00295228 0.000582266 0.00053831 0.266147 0.0244136 0.000582266 0.00053831
0.355556 0.0286123 0.00304079 0.000562094 0.000564804 0.267292 0.0244528 0.000562094 0.000564804
0.362963 0.0297806 0.00311606 0.000550654 0.000586481 0.26846 0.024513 0.000550654 0.000586481
0.37037 0.0309727 0.0031853 0.000538611 0.000600029 0.269652 0.0245611 0.000538611 0.000600029
0.377778 0.0321894 0.00323347 0.000523859 0.000569922 0.270869 0.0246033 0.000523859 0.000569922
0.385185 0.033432 0.00328164 0.000487429 0.0005073 0.272112 0.0246485 0.000487429 0.0005073
0.392593 0.0347021 0.0033539 0.000441366 0.000489537 0.273382 0.0246635 0.000441366 0.000489537
0.4 0.0360015 0.00341712 0.000520848 0.000470871 0.274681 0.0246454 0.000520848 0.000470871
0.407407 0.0373325 0.00347433 0.00054674 0.000427216 0.276012 0.0246725 0.00054674 0.000427216
0.414815 0.0386975 0.00350744 0.000542525 0.000444678 0.277377 0.0247057 0.000542525 0.000444678
0.422222 0.0400997 0.00354056 0.000533493 0.00047057 0.278779 0.0246605 0.000533493 0.00047057
0.42963 0.0415421 0.00357669 0.000517235 0.000476892 0.280222 0.0246003 0.000517235 0.000476892
0.437037 0.0430284 0.0036369 0.000545235 0.000428119 0.281708 0.0245431 0.000545235 0.000428119
0.444444 0.044563 0.00362787 0.000600932 0.000376034 0.283243 0.0245009 0.000600932 0.000376034
0.451852 0.0461504 0.00365196 0.000585578 0.000399819 0.28483 0.0244738 0.000585578 0.000399819
0.459259 0.047796 0.00371819 0.000622007 0.000451602 0.286476 0.0244498 0.000622007 0.000451602
0.466667 0.0495056 0.00378142 0.000662952 0.000522052 0.288185 0.0243925 0.000662952 0.000522052
0.474074 0.0512857 0.00386572 0.000701188 0.000580158 0.289965 0.0243624 0.000701188 0.000580158
0.481481 0.0531437 0.00393496 0.000734004 0.000622609 0.291823 0.0243293 0.000734004 0.000622609
0.488889 0.0550873 0.00399216 0.000762305 0.0006482 0.293767 0.0243203 0.000762305 0.0006482
0.496296 0.0571249 0.00404636 0.000787293 0.000658135 0.295804 0.0244106 0.000787293 0.000658135
0.503704 0.0592654 0.00414872 0.000809572 0.000653017 0.297945 0.0244227 0.000809572 0.000653017
0.511111 0.0615174 0.00417883 0.000830045 0.000642179 0.300197 0.024513 0.000830045 0.000642179
0.518519 0.0638896 0.00424506 0.00084841 0.000633749 0.302569 0.024507 0.00084841 0.000633749
0.525926 0.0663905 0.00433839 0.000864969 0.000615383 0.30507 0.0245431 0.000864969 0.000615383
0.533333 0.069028 0.00435947 0.000880022 0.000587986 0.307708 0.0245431 0.000880022 0.000587986
0.540741 0.0718099 0.00438355 0.00089357 0.000553062 0.310489 0.024528 0.00089357 0.000553062
0.548148 0.0747435 0.00443775 0.000905914 0.000511515 0.313423 0.0244949 0.000905914 0.000511515
0.555556 0.0778359 0.00448893 0.000906215 0.000467559 0.316515 0.0244768 0.000906215 0.000467559
0.562963 0.0810938 0.00447387 0.000896882 0.000464849 0.319773 0.0245943 0.000896882 0.000464849
0.57037 0.0845237 0.00453108 0.000891463 0.000450398 0.323203 0.0246304 0.000891463 0.000450398
0.577778 0.0881315 0.00456118 0.000876711 0.0003947 0.326811 0.0246153 0.000876711 0.0003947
0.585185 0.0919231 0.00461839 0.000862862 0.000339906 0.330603 0.0245882 0.000862862 0.000339906
0.592593 0.0959039 0.00463344 0.00087099 0.000399216 0.334583 0.0245852 0.00087099 0.000399216
0.6 0.100079 0.00472075 0.000883936 0.000458226 0.338759 0.0245882 0.000883936 0.000458226
0.607407 0.104453 0.00478698 0.000892366 0.000499773 0.343133 0.0245943 0.000892366 0.000499773
0.614815 0.109031 0.00482913 0.000878216 0.000509106 0.34771 0.0246394 0.000878216 0.000509106
0.622222 0.113816 0.00489537 0.000838174 0.000519644 0.352496 0.0246695 0.000838174 0.000519644
0.62963 0.118813 0.00498268 0.000856238 0.000531686 0.357492 0.0246906 0.000856238 0.000531686
0.637037 0.124024 0.00503085 0.000871291 0.000545536 0.362704 0.0247117 0.000871291 0.000545536
0.644444 0.129454 0.00512117 0.000904409 0.000581664 0.368133 0.0246485 0.000904409 0.000581664
0.651852 0.135104 0.00519042 0.000922172 0.00057775 0.373784 0.0246756 0.000922172 0.00057775
0.659259 0.140978 0.00530783 0.000973956 0.000596416 0.379658 0.0246876 0.000973956 0.000596416
0.666667 0.147078 0.00537106 0.00102664 0.000616889 0.385757 0.0247177 0.00102664 0.000616889
0.674074 0.153405 0.00545536 0.00103447 0.000639168 0.392084 0.0247448 0.00103447 0.000639168
0.681481 0.15996 0.00544933 0.0010429 0.000663554 0.39864 0.02479 0.0010429 0.000663554
0.688889 0.166746 0.00550353 0.00105163 0.000689747 0.405426 0.024793 0.00105163 0.000689747
0.696296 0.173763 0.00557879 0.00106066 0.000717747 0.412442 0.02479 0.00106066 0.000717747
0.703704 0.181011 0.00561191 0.0010706 0.000747853 0.419691 0.024793 0.0010706 0.000747853
0.711111 0.188491 0.00565406 0.00108114 0.000779767 0.42717 0.02479 0.00108114 0.000779767
0.718519 0.196202 0.00567213 0.00109197 0.000813486 0.434882 0.0247599 0.00109197 0.000813486
0.725926 0.204145 0.00572632 0.00110372 0.000849313 0.442825 0.0248261 0.00110372 0.000849313
0.733333 0.212318 0.00581062 0.00111576 0.000886646 0.450998 0.0248743 0.00111576 0.000886646
0.740741 0.220721 0.00587685 0.0011287 0.000925785 0.4594 0.0248171 0.0011287 0.000925785
0.748148 0.229351 0.00593707 0.00114195 0.00096673 0.468031 0.0249134 0.00114195 0.00096673
0.755556 0.238208 0.00601534 0.0011561 0.00100918 0.476887 0.0248502 0.0011561 0.00100918
0.762963 0.247288 0.00609061 0.00117085 0.00105344 0.485968 0.024811 0.00117085 0.00105344
0.77037 0.25659 0.00619598 0.00118591 0.00106638 0.49527 0.0248803 0.00118591 0.00106638
0.777778 0.266112 0.00630136 0.00120156 0.00105193 0.504791 0.0249405 0.00120156 0.00105193
0.785185 0.275849 0.00642781 0.00121782 0.00103537 0.514529 0.0249435 0.00121782 0.00103537
0.792593 0.285799 0.00643082 0.00123438 0.0010721 0.524478 0.0249646 0.00123438 0.0010721
0.8 0.295958 0.00649103 0.00125154 0.0011269 0.534637 0.0249586 0.00125154 0.0011269
0.807407 0.306321 0.00656028 0.001269 0.00118229 0.545001 0.0250368 0.001269 0.00118229
0.814815 0.316885 0.00661146 0.00128677 0.0012389 0.555565 0.025085 0.00128677 0.0012389
0.822222 0.327645 0.00667468 0.00130483 0.00125847 0.566325 0.0251151 0.00130483 0.00125847
0.82963 0.338596 0.00676801 0.00132289 0.001269 0.577276 0.0251151 0.00132289 0.001269
0.837037 0.349732 0.00683726 0.00134096 0.00128135 0.588412 0.02507 0.00134096 0.00128135
0.844444 0.361049 0.00692156 0.00135932 0.0012961 0.599728 0.0250218 0.00135932 0.0012961
0.851852 0.372539 0.00695769 0.00137739 0.00131356 0.611218 0.0250308 0.00137739 0.00131356
0.859259 0.384197 0.00702091 0.00139545 0.00133403 0.622876 0.0250609 0.00139545 0.00133403
0.866667 0.396016 0.00706005 0.00141321 0.00135812 0.634695 0.0251031 0.00141321 0.00135812
0.874074 0.407988 0.00706607 0.00143068 0.00140238 0.646668 0.0251392 0.00143068 0.00140238
0.881481 0.420108 0.00712327 0.00144754 0.00144934 0.658788 0.0252235 0.00144754 0.00144934


==> anc/pressure_24x8_MS_147.dat <==
0 0 6.98478e-307 0 0 0.818488 0.0730392 -1.63209e-16 1.63209e-16
0.00740741 3.53046e-05 1.59265e-06 7.62606e-07 4.68462e-07 0.818524 0.0730392 7.62606e-07 4.68462e-07
0.0148148 0.000141222 6.36759e-06 3.04982e-06 1.87264e-06 0.81863 0.0730392 3.04982e-06 1.87264e-06
0.0222222 0.000317761 1.43128e-05 6.85532e-06 4.20893e-06 0.818806 0.0730392 6.85532e-06 4.20893e-06
0.0296296 0.000564941 2.54132e-05 1.21782e-05 7.47251e-06 0.819053 0.0730392 1.21782e-05 7.47251e-06
0.037037 0.000882784 3.96507e-05 1.90094e-05 1.16544e-05 0.819371 0.073009 1.90094e-05 1.16544e-05
0.0444444 0.00127132 5.69621e-05 2.734e-05 1.67424e-05 0.81976 0.073009 2.734e-05 1.67424e-05
0.0518519 0.00173059 7.73444e-05 3.71518e-05 2.27276e-05 0.820219 0.0730392 3.71518e-05 2.27276e-05
0.0592593 0.00226063 0.000100828 4.84419e-05 2.9595e-05 0.820749 0.0730693 4.84419e-05 2.9595e-05
0.0666667 0.0028615 0.000127231 6.12072e-05 3.73325e-05 0.82135 0.0730693 6.12072e-05 3.73325e-05
0.0740741 0.00353326 0.000156555 7.53875e-05 4.59129e-05 0.822022 0.0731295 7.53875e-05 4.59129e-05
0.0814815 0.00427596 0.00018871 9.09828e-05 5.53062e-05 0.822764 0.0731295 9.09828e-05 5.53062e-05
0.0888889 0.00508968 0.000223393 0.000107993 6.54823e-05 0.823578 0.0731596 0.000107993 6.54823e-05
0.0962963 0.0059745 0.000260785 0.000126388 7.64713e-05 0.824463 0.0731596 0.000126388 7.64713e-05
0.103704 0.0069305 0.000300767 0.000146108 8.81528e-05 0.825419 0.0731596 0.000146108 8.81528e-05
0.111111 0.00795778 0.000343519 0.000167153 0.000100587 0.826446 0.0731596 0.000167153 0.000100587
0.118519 0.00905643 0.000388077 0.000189492 0.000113683 0.827545 0.0731596 0.000189492 0.000113683
0.125926 0.0102266 0.000435044 0.000213096 0.000127442 0.828715 0.0731295 0.000213096 0.000127442
0.133333 0.0114683 0.000483817 0.000237904 0.000141803 0.829957 0.0731295 0.000237904 0.000141803
0.140741 0.0127817 0.000534998 0.000263886 0.000156706 0.83127 0.0731295 0.000263886 0.000156706
0.148148 0.014167 0.000590094 0.000291043 0.000172151 0.832655 0.0730994 0.000291043 0.000172151
0.155556 0.0156242 0.000646996 0.000319433 0.000188077 0.834112 0.0730994 0.000319433 0.000188077
0.162963 0.0171535 0.000705102 0.000348637 0.000204425 0.835642 0.0730994 0.000348637 0.000204425
0.17037 0.0187551 0.000765014 0.000379045 0.000221165 0.837243 0.0730994 0.000379045 0.000221165
0.177778 0.0204291 0.000826733 0.000410356 0.000238235 0.838917 0.0730693 0.000410356 0.000238235
0.185185 0.0221756 0.000890259 0.00044257 0.000255577 0.840664 0.0730392 0.00044257 0.000255577
0.192593 0.0239949 0.000956795 0.000475387 0.000273129 0.842483 0.0729789 0.000475387 0.000273129
0.2 0.0258871 0.00102423 0.000509407 0.000290862 0.844375 0.0729488 0.000509407 0.000290862
0.207407 0.0278524 0.00109378 0.00054403 0.000308595 0.846341 0.0729488 0.00054403 0.000308595
0.214815 0.0298909 0.00116453 0.000579556 0.000326659 0.848379 0.0729789 0.000579556 0.000326659
0.222222 0.0320029 0.00123378 0.000615383 0.000344422 0.850491 0.0730392 0.000615383 0.000344422
0.22963 0.0341886 0.00130061 0.000652114 0.000362185 0.852677 0.0731596 0.000652114 0.000362185
0.237037 0.0364481 0.00136986 0.000689145 0.000379647 0.854936 0.0733101 0.000689145 0.000379647
0.244444 0.0387818 0.00144001 0.000726779 0.000397109 0.85727 0.0733402 0.000726779 0.000397109
0.251852 0.0411897 0.00150986 0.000764713 0.00041427 0.859678 0.0734305 0.000764713 0.00041427
0.259259 0.0436721 0.0015788 0.000802949 0.000434441 0.86216 0.0735811 0.000802949 0.000434441
0.266667 0.0462294 0.00165497 0.000832454 0.000449796 0.864718 0.0737316 0.000832454 0.000449796
0.274074 0.0488616 0.00172482 0.000859249 0.000467258 0.86735 0.073852 0.000859249 0.000467258
0.281481 0.0515691 0.00180129 0.000885141 0.000491644 0.870057 0.0737918 0.000885141 0.000491644
0.288889 0.0543521 0.00187776 0.000909226 0.000508203 0.87284 0.0737015 0.000909226 0.000508203
0.296296 0.057211 0.00195634 0.000931806 0.000525063 0.875699 0.0735811 0.000931806 0.000525063
0.303704 0.060146 0.00201655 0.000952881 0.000546138 0.878634 0.0734908 0.000952881 0.000546138
0.311111 0.0631574 0.00207195 0.00097245 0.000566309 0.881646 0.0733703 0.00097245 0.000566309
0.318519 0.0662457 0.0021415 0.000990213 0.000585578 0.884734 0.07328 0.000990213 0.000585578
0.325926 0.0694111 0.00220322 0.00100677 0.000605147 0.887899 0.0732198 0.00100677 0.000605147
0.333333 0.0726542 0.00226403 0.00102152 0.000631641 0.891143 0.0731897 0.00102152 0.000631641
0.340741 0.0759754 0.00232304 0.00103447 0.000646393 0.894464 0.0731596 0.00103447 0.000646393
0.348148 0.0793751 0.00238446 0.00104621 0.000659339 0.897863 0.0731596 0.00104621 0.000659339
0.355556 0.0828539 0.00242781 0.00105615 0.000670479 0.901342 0.0731596 0.00105615 0.000670479
0.362963 0.0864124 0.00248682 0.00106458 0.00067921 0.904901 0.0731596 0.00106458 0.00067921
0.37037 0.0900512 0.00254433 0.0010715 0.000689446 0.90854 0.0731596 0.0010715 0.000689446
0.377778 0.093771 0.00258618 0.00109408 0.000702693 0.912259 0.0731596 0.00109408 0.000702693
0.385185 0.0975725 0.00263104 0.00116754 0.000705704 0.916061 0.0730994 0.00116754 0.000705704
0.392593 0.101456 0.00267017 0.00124462 0.000709317 0.919945 0.0730392 0.00124462 0.000709317
0.4 0.105424 0.00269035 0.00127502 0.000714435 0.923912 0.0730693 0.00127502 0.000714435
0.407407 0.109475 0.00274093 0.00127051 0.000720757 0.927963 0.0730994 0.00127051 0.000720757
0.414815 0.113611 0.00277555 0.00132922 0.000719553 0.9321 0.0731596 0.00132922 0.000719553
0.422222 0.117834 0.00280325 0.00132109 0.000719854 0.936322 0.0731897 0.00132109 0.000719854
0.42963 0.122143 0.00286647 0.00130483 0.000718349 0.940631 0.0732499 0.00130483 0.000718349
0.437037 0.126539 0.00289537 0.00129008 0.000715338 0.945028 0.0733101 0.00129008 0.000715338
0.444444 0.131025 0.00289868 0.0013536 0.000713231 0.949513 0.0733703 0.0013536 0.000713231
0.451852 0.1356 0.00292277 0.00140027 0.0007045 0.954088 0.0733703 0.00140027 0.0007045
0.459259 0.140266 0.00295137 0.0013819 0.000695468 0.958754 0.0733402 0.0013819 0.000695468
0.466667 0.145024 0.00297365 0.00136083 0.000686737 0.963512 0.07328 0.00136083 0.000686737
0.474074 0.149876 0.00299864 0.00133674 0.000681618 0.968364 0.0731897 0.00133674 0.000681618
0.481481 0.154823 0.00306789 0.00140117 0.000672586 0.973311 0.0731295 0.00140117 0.000672586
0.488889 0.159866 0.00308595 0.00138491 0.000659942 0.978355 0.0730693 0.00138491 0.000659942
0.496296 0.165008 0.003101 0.00137498 0.000652114 0.983497 0.0729789 0.00137498 0.000652114
0.503704 0.170251 0.00313713 0.00132831 0.000640974 0.98874 0.0729187 0.00132831 0.000640974
0.511111 0.175597 0.00317025 0.00128857 0.000644888 0.994085 0.0728886 0.00128857 0.000644888
0.518519 0.181047 0.00318229 0.00122896 0.000649103 0.999535 0.0729488 0.00122896 0.000649103
0.525926 0.186604 0.00319734 0.00116634 0.000654221 1.00509 0.0731295 0.00116634 0.000654221
0.533333 0.19227 0.00325756 0.00108535 0.00065663 1.01076 0.0731596 0.00108535 0.00065663
0.540741 0.198046 0.00330272 0.000998944 0.000655124 1.01653 0.0732499 0.000998944 0.000655124
0.548148 0.203936 0.003381 0.000940236 0.00065091 1.02242 0.0734004 0.000940236 0.00065091
0.555556 0.20994 0.00340508 0.000848711 0.000649103 1.02843 0.0734606 0.000848711 0.000649103
0.562963 0.216061 0.00345325 0.000846002 0.000647297 1.03455 0.0734606 0.000846002 0.000647297
0.57037 0.222301 0.00346228 0.000805358 0.000648802 1.04079 0.0734606 0.000805358 0.000648802
0.577778 0.228662 0.00351648 0.000727983 0.000652716 1.04715 0.0734908 0.000727983 0.000652716
0.585185 0.235146 0.00354959 0.000718951 0.0006482 1.05363 0.0734908 0.000718951 0.0006482
0.592593 0.241755 0.00361884 0.000671683 0.000643985 1.06024 0.0734908 0.000671683 0.000643985
0.6 0.24849 0.00367604 0.000698177 0.000640071 1.06698 0.0735209 0.000698177 0.000640071
0.607407 0.255355 0.00368809 0.00073009 0.000636759 1.07384 0.0736112 0.00073009 0.000636759
0.614815 0.262349 0.00371819 0.0007611 0.00063405 1.08084 0.0736714 0.0007611 0.00063405
0.622222 0.269477 0.00375432 0.000791508 0.000632243 1.08796 0.0736714 0.000791508 0.000632243
0.62963 0.276738 0.00378744 0.000820712 0.000660845 1.09523 0.0736714 0.000820712 0.000660845
0.637037 0.284136 0.00380851 0.000849313 0.000672285 1.10262 0.0736413 0.000849313 0.000672285
0.644444 0.291673 0.00380851 0.000876711 0.000698779 1.11016 0.0736413 0.000876711 0.000698779
0.651852 0.299349 0.00385367 0.000902904 0.000824325 1.11784 0.0736714 0.000902904 0.000824325
0.659259 0.307167 0.0039169 0.000928193 0.0008454 1.12566 0.0736714 0.000928193 0.0008454
0.666667 0.315129 0.00393496 0.000952279 0.000874603 1.13362 0.0736714 0.000952279 0.000874603
0.674074 0.323237 0.00399518 0.00097516 0.000888151 1.14173 0.0736112 0.00097516 0.000888151
0.681481 0.331492 0.00403431 0.000996837 0.000935419 1.14998 0.0736112 0.000996837 0.000935419
0.688889 0.339897 0.00409453 0.00101731 0.000982386 1.15839 0.0736112 0.00101731 0.000982386
0.696296 0.348452 0.00415474 0.00103628 0.00107993 1.16694 0.0736112 0.00103628 0.00107993
0.703704 0.357161 0.00423302 0.00105404 0.00107421 1.17565 0.0737316 0.00105404 0.00107421
0.711111 0.366024 0.00432936 0.0010706 0.00111907 1.18451 0.0737918 0.0010706 0.00111907
0.718519 0.375043 0.00438957 0.00108565 0.00116273 1.19353 0.0737918 0.00108565 0.00116273
0.725926 0.384221 0.00450398 0.0010995 0.0011546 1.20271 0.0737918 0.0010995 0.0011546
0.733333 0.393558 0.0045943 0.00111184 0.00108083 1.21205 0.0738219 0.00111184 0.00108083
0.740741 0.403057 0.00462441 0.00112298 0.0010438 1.22155 0.0739122 0.00112298 0.0010438
0.748148 0.41272 0.00471172 0.00113232 0.00108445 1.23121 0.0739424 0.00113232 0.00108445
0.755556 0.422547 0.00477494 0.00114045 0.00114858 1.24104 0.0739424 0.00114045 0.00114858
0.762963 0.432542 0.00484118 0.00114737 0.00121391 1.25103 0.0739424 0.00114737 0.00121391
0.77037 0.442704 0.00491343 0.00115279 0.00128074 1.26119 0.0740026 0.00115279 0.00128074
0.777778 0.453037 0.00497967 0.0011567 0.00134818 1.27153 0.0740929 0.0011567 0.00134818
0.785185 0.463542 0.00503687 0.00115911 0.00141653 1.28203 0.074123 0.00115911 0.00141653
0.792593 0.47422 0.0050459 0.00116032 0.00141111 1.29271 0.0741531 0.00116032 0.00141111
0.8 0.485073 0.00510311 0.00116002 0.00134126 1.30356 0.0741832 0.00116002 0.00134126
0.807407 0.496103 0.00514225 0.00115851 0.00137618 1.31459 0.0742434 0.00115851 0.00137618
0.814815 0.507312 0.0052145 0.0011558 0.00141984 1.3258 0.0742133 0.0011558 0.00141984
0.822222 0.5187 0.00528074 0.00115159 0.00145898 1.33719 0.0740628 0.00115159 0.00145898
0.82963 0.53027 0.00532289 0.00114617 0.0014933 1.34876 0.0740628 0.00114617 0.0014933
0.837037 0.542023 0.00538009 0.00113954 0.00151979 1.36051 0.0740628 0.00113954 0.00151979
0.844444 0.553961 0.00542826 0.00113172 0.00158272 1.37245 0.0740628 0.00113172 0.00158272
0.851852 0.566085 0.00550955 0.00113443 0.00165678 1.38457 0.0739424 0.00113443 0.00165678
0.859259 0.578397 0.00555471 0.00133403 0.00172452 1.39688 0.0738821 0.00133403 0.00172452
0.866667 0.590898 0.005636 0.00152401 0.00178232 1.40939 0.073852 0.00152401 0.00178232
0.874074 0.60359 0.00576245 0.00151437 0.00184103 1.42208 0.0738821 0.00151437 0.00184103
0.881481 0.616474 0.00585277 0.00149872 0.00189974 1.43496 0.0738219 0.00149872 0.00189974


==> anc/pressure_24x8_MS_163.dat <==
0 0 6.98478e-307 0 0 1.82623 0.111817 -1.63209e-15 1.63209e-15
0.00740741 6.50514e-05 3.92292e-06 1.47975e-06 9.91117e-07 1.82629 0.111817 1.47975e-06 9.91117e-07
0.0148148 0.000260208 1.56857e-05 5.91599e-06 3.96206e-06 1.82649 0.111847 5.91599e-06 3.96206e-06
0.0222222 0.000585481 3.52852e-05 1.32982e-05 8.91162e-06 1.82682 0.111817 1.32982e-05 8.91162e-06
0.0296296 0.00104088 6.26824e-05 2.36158e-05 1.58332e-05 1.82727 0.111817 2.36158e-05 1.58332e-05
0.037037 0.00162644 9.78472e-05 3.68508e-05 2.47147e-05 1.82786 0.111817 3.68508e-05 2.47147e-05
0.0444444 0.00234217 0.000140689 5.29579e-05 3.55562e-05 1.82857 0.111817 5.29579e-05 3.55562e-05
0.0518519 0.00318812 0.000191118 7.19252e-05 4.83215e-05 1.82942 0.111817 7.19252e-05 4.83215e-05
0.0592593 0.00416432 0.000249284 9.37225e-05 6.30136e-05 1.83039 0.111787 9.37225e-05 6.30136e-05
0.0666667 0.00527082 0.000314917 0.00011826 7.96325e-05 1.8315 0.111757 0.00011826 7.96325e-05
0.0740741 0.00650768 0.000388077 0.000145536 9.81181e-05 1.83274 0.111726 0.000145536 9.81181e-05
0.0814815 0.00787494 0.000468161 0.000175493 0.00011847 1.8341 0.111666 0.000175493 0.00011847
0.0888889 0.00937268 0.000554869 0.000208038 0.000140629 1.8356 0.111606 0.000208038 0.000140629
0.0962963 0.011001 0.000647899 0.000243113 0.000164624 1.83723 0.111576 0.000243113 0.000164624
0.103704 0.0127599 0.000747853 0.000280656 0.000190396 1.83899 0.111516 0.000280656 0.000190396
0.111111 0.0146495 0.000854733 0.000320638 0.000217913 1.84088 0.111455 0.000320638 0.000217913
0.118519 0.0166699 0.000967934 0.000362787 0.000247147 1.8429 0.111395 0.000362787 0.000247147
0.125926 0.0188212 0.00108716 0.000407345 0.000278067 1.84505 0.111305 0.000407345 0.000278067
0.133333 0.0211035 0.00121421 0.00045371 0.000310702 1.84733 0.111305 0.00045371 0.000310702
0.140741 0.0235169 0.00134517 0.000502483 0.000344723 1.84975 0.111275 0.000502483 0.000344723
0.148148 0.0260615 0.00147915 0.000552761 0.000380249 1.85229 0.111245 0.000552761 0.000380249
0.155556 0.0287374 0.00161613 0.000605147 0.000417582 1.85497 0.111245 0.000605147 0.000417582
0.162963 0.0315448 0.00176456 0.000659038 0.000456118 1.85777 0.111124 0.000659038 0.000456118
0.17037 0.0344838 0.0019163 0.000714435 0.00049616 1.86071 0.110974 0.000714435 0.00049616
0.177778 0.0375546 0.00207285 0.000771337 0.000537708 1.86378 0.110823 0.000771337 0.000537708
0.185185 0.0407572 0.0022264 0.000829443 0.000580158 1.86699 0.110673 0.000829443 0.000580158
0.192593 0.0440918 0.00239138 0.000888452 0.000624114 1.87032 0.110612 0.000888452 0.000624114
0.2 0.0475586 0.00256691 0.000948666 0.000669275 1.87379 0.110582 0.000948666 0.000669275
0.207407 0.0511578 0.00273189 0.00100978 0.000715338 1.87739 0.110582 0.00100978 0.000715338
0.214815 0.0548894 0.00291585 0.0010715 0.000762907 1.88112 0.110643 0.0010715 0.000762907
0.222222 0.0587538 0.00308595 0.00113382 0.000814088 1.88498 0.110703 0.00113382 0.000814088
0.22963 0.062751 0.00325154 0.00119614 0.000866474 1.88898 0.110763 0.00119614 0.000866474
0.237037 0.0668813 0.00343218 0.00125877 0.000920366 1.89311 0.110823 0.00125877 0.000920366
0.244444 0.0711449 0.00360379 0.00132139 0.000971547 1.89737 0.110883 0.00132139 0.000971547
0.251852 0.0755419 0.00379045 0.00138371 0.00102152 1.90177 0.110974 0.00138371 0.00102152
0.259259 0.0800726 0.00398313 0.00144573 0.0010718 1.9063 0.111034 0.00144573 0.0010718
0.266667 0.0847371 0.00417281 0.00150956 0.00112449 1.91097 0.110974 0.00150956 0.00112449
0.274074 0.0895358 0.00435646 0.0016357 0.00118019 1.91577 0.110883 0.0016357 0.00118019
0.281481 0.0944688 0.0045371 0.00176998 0.00123679 1.9207 0.110793 0.00176998 0.00123679
0.288889 0.0995363 0.0047358 0.00181905 0.00129399 1.92577 0.110673 0.00181905 0.00129399
0.296296 0.104739 0.00491042 0.00190396 0.0013515 1.93097 0.110522 0.00190396 0.0013515
0.303704 0.110076 0.0051001 0.00212103 0.0014099 1.93631 0.110492 0.00212103 0.0014099
0.311111 0.115549 0.00525966 0.0022827 0.00146891 1.94178 0.110432 0.0022827 0.00146891
0.318519 0.121157 0.00543729 0.00232967 0.00152009 1.94739 0.110402 0.00232967 0.00152009
0.325926 0.126902 0.00561492 0.00237151 0.00156224 1.95313 0.110251 0.00237151 0.00156224
0.333333 0.132783 0.00576245 0.00240734 0.0016077 1.95901 0.110311 0.00240734 0.0016077
0.340741 0.1388 0.00596717 0.00243715 0.00166491 1.96503 0.110161 0.00243715 0.00166491
0.348148 0.144955 0.00615685 0.00246033 0.00172181 1.97118 0.110131 0.00246033 0.00172181
0.355556 0.151246 0.00630136 0.00256089 0.00177781 1.97748 0.110131 0.00256089 0.00177781
0.362963 0.157676 0.00646092 0.00271985 0.0018332 1.98391 0.110191 0.00271985 0.0018332
0.37037 0.164244 0.00660845 0.00274093 0.0018874 1.99047 0.10989 0.00274093 0.0018874
0.377778 0.17095 0.00678909 0.00275538 0.00194069 1.99718 0.109559 0.00275538 0.00194069
0.385185 0.177796 0.00697274 0.00293993 0.00199277 2.00403 0.109197 0.00293993 0.00199277
0.392593 0.18478 0.00706908 0.00310401 0.00204395 2.01101 0.109077 0.00310401 0.00204395
0.4 0.191905 0.00718048 0.00308896 0.00207346 2.01813 0.109167 0.00308896 0.00207346
0.407407 0.19917 0.00724671 0.00308294 0.00205931 2.0254 0.109197 0.00308294 0.00205931
0.414815 0.206574 0.00736112 0.00314616 0.00206412 2.0328 0.109107 0.00314616 0.00206412
0.422222 0.21412 0.0074695 0.00328767 0.00209995 2.04035 0.109017 0.00328767 0.00209995
0.42963 0.221806 0.00764111 0.00315821 0.00213728 2.04804 0.108987 0.00315821 0.00213728
0.437037 0.229633 0.00768025 0.00317627 0.00217371 2.05586 0.109107 0.00317627 0.00217371
0.444444 0.237602 0.00777057 0.00311907 0.00220954 2.06383 0.109077 0.00311907 0.00220954
0.451852 0.245711 0.00793616 0.00303778 0.00227036 2.07194 0.109047 0.00303778 0.00227036
0.459259 0.253962 0.00813787 0.00294595 0.00233328 2.08019 0.109077 0.00294595 0.00233328
0.466667 0.262354 0.00833357 0.00284479 0.00243655 2.08858 0.109107 0.00284479 0.00243655
0.474074 0.270888 0.00846604 0.0027349 0.00252536 2.09712 0.109167 0.0027349 0.00252536
0.481481 0.279563 0.00850518 0.00261628 0.00256119 2.10579 0.109318 0.00261628 0.00256119
0.488889 0.28838 0.00865872 0.00248953 0.00259611 2.11461 0.109468 0.00248953 0.00259611
0.496296 0.297338 0.00873399 0.00248261 0.00266024 2.12357 0.109649 0.00248261 0.00266024
0.503704 0.306439 0.00899592 0.00266265 0.00272768 2.13267 0.1098 0.00266265 0.00272768
0.511111 0.315681 0.00909527 0.0028463 0.00279542 2.14191 0.10995 0.0028463 0.00279542
0.518519 0.325066 0.00913742 0.00303477 0.00286376 2.1513 0.110131 0.00303477 0.00286376
0.525926 0.334593 0.00929699 0.0031281 0.00293271 2.16082 0.110311 0.0031281 0.00293271
0.533333 0.344263 0.0093843 0.00291073 0.00300135 2.17049 0.110462 0.00291073 0.00300135
0.540741 0.354077 0.00963719 0.00305283 0.0030709 2.18031 0.110582 0.00305283 0.0030709
0.548148 0.364035 0.00982988 0.00322745 0.00314014 2.19026 0.110402 0.00322745 0.00314014
0.555556 0.374137 0.00998342 0.00324552 0.00320939 2.20037 0.110462 0.00324552 0.00320939
0.562963 0.384384 0.0101249 0.00300014 0.00327863 2.21061 0.110643 0.00300014 0.00327863
0.57037 0.394777 0.0103056 0.00274755 0.00334487 2.22101 0.110612 0.00274755 0.00334487
0.577778 0.405316 0.010441 0.00250218 0.00341411 2.23155 0.110552 0.00250218 0.00341411
0.585185 0.416003 0.0106066 0.00251693 0.00348035 2.24223 0.110944 0.00251693 0.00348035
0.592593 0.426837 0.0108294 0.00258166 0.00354959 2.25307 0.111395 0.00258166 0.00354959
0.6 0.43782 0.0109709 0.00240764 0.00362787 2.26405 0.111666 0.00240764 0.00362787
0.607407 0.448953 0.0111215 0.00223242 0.00376034 2.27518 0.111787 0.00223242 0.00376034
0.614815 0.460236 0.0113653 0.00218545 0.0038326 2.28647 0.111787 0.00218545 0.0038326
0.622222 0.471671 0.0114406 0.00218967 0.00389883 2.2979 0.111726 0.00218967 0.00389883
0.62963 0.483258 0.011549 0.00208941 0.00396808 2.30949 0.111666 0.00208941 0.00396808
0.637037 0.495 0.0117387 0.00208189 0.00404034 2.32123 0.111636 0.00208189 0.00404034
0.644444 0.506896 0.0118892 0.00192352 0.00421496 2.33313 0.111757 0.00192352 0.00421496
0.651852 0.518948 0.0121451 0.00188258 0.00438355 2.34518 0.111757 0.00188258 0.00438355
0.659259 0.531158 0.0122746 0.00195062 0.00444678 2.35739 0.111847 0.00195062 0.00444678
0.666667 0.543526 0.0124883 0.00201595 0.00451301 2.36976 0.111997 0.00201595 0.00451301
0.674074 0.556055 0.0125907 0.00207888 0.00457624 2.38228 0.112298 0.00207888 0.00457624
0.681481 0.568745 0.0128225 0.00230438 0.00464247 2.39497 0.112389 0.00230438 0.00464247
0.688889 0.581598 0.0130423 0.00241878 0.00472677 2.40783 0.112359 0.00241878 0.00472677
0.696296 0.594616 0.0131356 0.00244919 0.00488032 2.42085 0.11269 0.00244919 0.00488032
0.703704 0.607799 0.0132259 0.00247629 0.00502784 2.43403 0.113021 0.00247629 0.00502784
0.711111 0.621151 0.0133132 0.00249947 0.00517235 2.44738 0.113262 0.00249947 0.00517235
0.718519 0.634672 0.0134427 0.00251904 0.00526267 2.4609 0.113352 0.00251904 0.00526267
0.725926 0.648364 0.013527 0.00253499 0.00526869 2.47459 0.113202 0.00253499 0.00526869
0.733333 0.662229 0.0136926 0.00254704 0.00526568 2.48846 0.113051 0.00254704 0.00526568
0.740741 0.676269 0.0138491 0.00255517 0.00525364 2.5025 0.113051 0.00255517 0.00525364
0.748148 0.690485 0.0140147 0.00255968 0.0052988 2.51671 0.113021 0.00255968 0.0052988
0.755556 0.70488 0.0141111 0.00256028 0.00537708 2.53111 0.11278 0.00256028 0.00537708
0.762963 0.719456 0.0142646 0.00257474 0.00545837 2.54569 0.11278 0.00257474 0.00545837
0.77037 0.734215 0.0144603 0.00255035 0.0055517 2.56044 0.112991 0.00255035 0.0055517
0.777778 0.749158 0.0145386 0.00253981 0.00564804 2.57539 0.113111 0.00253981 0.00564804
0.785185 0.764289 0.0146199 0.00252566 0.00574739 2.59052 0.113021 0.00252566 0.00574739
0.792593 0.779608 0.0147704 0.0025076 0.00584674 2.60584 0.112961 0.0025076 0.00584674
0.8 0.795119 0.0148848 0.00248622 0.0059461 2.62135 0.112901 0.00248622 0.0059461
0.807407 0.810824 0.0148908 0.00246153 0.00604545 2.63705 0.11287 0.00246153 0.00604545
0.814815 0.826725 0.0149661 0.00243323 0.00625018 2.65296 0.11281 0.00243323 0.00625018
0.822222 0.842825 0.0150052 0.00240162 0.00645791 2.66905 0.11275 0.00240162 0.00645791
0.82963 0.859126 0.0150052 0.002367 0.00665963 2.68536 0.11269 0.002367 0.00665963
0.837037 0.87563 0.0151317 0.00232906 0.00686134 2.70186 0.11263 0.00232906 0.00686134
0.844444 0.89234 0.015216 0.00228842 0.00706306 2.71857 0.112509 0.00228842 0.00706306
0.851852 0.90926 0.0152672 0.00224476 0.00726177 2.73549 0.11269 0.00224476 0.00726177
0.859259 0.92639 0.0154689 0.0021981 0.00745746 2.75262 0.11287 0.0021981 0.00745746
0.866667 0.943735 0.0154358 0.00214933 0.00765617 2.76997 0.113081 0.00214933 0.00765617
0.874074 0.961297 0.0153846 0.00209784 0.00778562 2.78753 0.112901 0.00209784 0.00778562
0.881481 0.979079 0.0152672 0.00204395 0.00791809 2.80531 0.11269 0.00204395 0.00791809

